Geometric frustration and solid-solid transitions in model 2D tissue

We study the mechanical behavior of two-dimensional cellular tissues by formulating the continuum limit of discrete vertex models based on an energy that penalizes departures from a target area $A_0$ and a target perimeter $P_0$ for the component cells of the tissue. As the dimensionless target shape index $s_0 = \frac{P_0}{\sqrt{A_0}}$ is varied, we find a transition from a soft elastic regime for compatible target perimeter and area to a stiffer nonlinear elastic regime frustrated by geometric incompatibility. We show that the ground state in the soft regime has a family of degenerate solutions associated with zero modes for the target area and perimeter. The onset of geometric incompatibility at a critical $s_0^c$ lifts this degeneracy. The resultant energy gap leads to a nonlinear elastic response distinct from that obtained in classical elasticity models. We draw an analogy between cellular tissues and anelastic deformations in solids.

==> anc/HexagonalLattice.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    909634,      18929]
NotebookOptionsPosition[    900144,      18667]
NotebookOutlinePosition[    900553,      18685]
CellTagsIndexPosition[    900510,      18682]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.709647498319906*^9, 3.7096475016408367`*^9}}],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.72229506932893*^9, 3.7222950698047657`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input"],

Cell[TextData[StyleBox["Continum mechanics of cellular tissues",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.685788031086295*^9, 3.685788038678837*^9}, {
  3.712582020152473*^9, 3.712582023886949*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0]],

Cell["\<\
We assume uniform boundary conditions on a rectangular geometry, hence assume \
a uniform solution.
Furthermore, we assume no breaking of symmetrym hence a diagonal form.
Therefore the actual metric is in general of the form\
\>", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788243320212*^9}, 
   3.6857962447173223`*^9, {3.712582032727222*^9, 3.712582055088222*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", " ", "=", 
   RowBox[{"(", GridBox[{
      {"a11", "0"},
      {"0", "a22"}
     }], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.672919986168517*^9, 3.672919991864193*^9}, {
  3.685635708588295*^9, 3.685635750031475*^9}, {3.685635784940131*^9, 
  3.6856358225810347`*^9}, {3.685636645507853*^9, 3.685636707618271*^9}, {
  3.685735930645904*^9, 3.685735938453124*^9}, {3.685736057854224*^9, 
  3.685736102874269*^9}, {3.6857361604234247`*^9, 3.685736190541375*^9}, {
  3.68573633273779*^9, 3.685736334022271*^9}, {3.6857364347054234`*^9, 
  3.6857364371204557`*^9}, {3.6857431921797533`*^9, 3.685743195051332*^9}, {
  3.685788256398596*^9, 3.685788256818406*^9}}],

Cell["\<\
The target metrics families that preserve area and perimeter  (for honeycomb \
lattice)\
\>", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.6857882721774406`*^9}, {
   3.69324986325587*^9, 3.693249886294177*^9}, {3.7095504622147093`*^9, 
   3.709550482094901*^9}, 3.7125820793478727`*^9},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"abarP", " ", "=", " ", 
    RowBox[{
     SuperscriptBox["\[Alpha]P", "2"], 
     RowBox[{"(", GridBox[{
        {
         RowBox[{" ", 
          SuperscriptBox["\[Epsilon]P", "2"]}], "0"},
        {"0", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"2", " ", "\[Epsilon]P"}]}], ")"}]}
       }], ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"abarA", " ", "=", " ", 
   RowBox[{"\[Alpha]A", 
    RowBox[{"(", GridBox[{
       {
        RowBox[{" ", "\[Epsilon]A"}], "0"},
       {"0", 
        FractionBox["1", "\[Epsilon]A"]}
      }], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.693249918081316*^9, 3.693249949610525*^9}, {
   3.6947342822775507`*^9, 3.694734307460421*^9}, 3.706634395497497*^9, {
   3.710774119511134*^9, 3.710774125974029*^9}, {3.710868593794162*^9, 
   3.710868600423399*^9}}],

Cell["\<\
Here \[Epsilon]p and \[Epsilon]A are used as free parameters descrbing the \
set of different possible target metrics (zero modes). 
In particular, 0<\[Epsilon]A<\[Infinity] and 0<\[Epsilon]p<3/2. abarP \
describes metrics with fixed perimeters. abarA describes metrics with fixed \
area.\
\>", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788309025259*^9}, {
   3.685788342130999*^9, 3.685788382557002*^9}, {3.685790344998458*^9, 
   3.685790363015284*^9}, {3.685796293385602*^9, 3.685796339433856*^9}, {
   3.704376151463888*^9, 3.704376160192037*^9}, 3.708014797494067*^9, 
   3.7086130431185513`*^9, {3.709550289007244*^9, 3.709550289351261*^9}, {
   3.709550491336244*^9, 3.7095504946720037`*^9}, {3.710774044888927*^9, 
   3.710774048774069*^9}, {3.7125820738409433`*^9, 3.7125820748168793`*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell["The inverse metrics", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788309025259*^9}, {
   3.685788342130999*^9, 3.685788382557002*^9}, {3.685790344998458*^9, 
   3.6857903861599293`*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"abarPup", " ", "=", " ", 
   RowBox[{"Inverse", "[", "abarP", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"abarAup", " ", "=", " ", 
   RowBox[{"Inverse", "[", "abarA", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aup", " ", "=", " ", 
   RowBox[{"Inverse", "[", "a", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.67292008284799*^9, 3.672920091958659*^9}, {
  3.685635758880138*^9, 3.685635779680603*^9}, {3.685635826444919*^9, 
  3.685635830469486*^9}}],

Cell["\<\
The elastic tensors (with the corresponding perimeter and area rigidities) \
and Poisson\[CloseCurlyQuote]s ratios as described in the text\
\>", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788309025259*^9}, {
   3.685788342130999*^9, 3.685788382557002*^9}, {3.685790344998458*^9, 
   3.685790363015284*^9}, {3.685790393776671*^9, 3.685790397912574*^9}, {
   3.704376202545081*^9, 3.704376216489346*^9}, {3.712582101481991*^9, 
   3.712582115153986*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Nu]P", " ", "=", " ", 
   FractionBox["1", "3"]}], ";", 
  RowBox[{"\[Nu]A", " ", "=", " ", 
   FractionBox["1", "2"]}], ";"}]], "Input",
 CellChangeTimes->{{3.710774070734064*^9, 3.710774077286932*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"APup", " ", "=", " ", 
   RowBox[{"Simplify", "[", " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       FractionBox["\[Kappa]P", 
        RowBox[{"1", "+", "\[Nu]P"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["\[Nu]P", 
           RowBox[{"1", "-", "\[Nu]P"}]], " ", 
          RowBox[{"abarPup", "[", 
           RowBox[{"[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}], 
          RowBox[{"abarPup", "[", 
           RowBox[{"[", 
            RowBox[{"\[Gamma]", ",", "\[Delta]"}], "]"}], "]"}]}], "+", " ", 
         RowBox[{
          RowBox[{"abarPup", "[", 
           RowBox[{"[", 
            RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], "]"}], 
          RowBox[{"abarPup", "[", 
           RowBox[{"[", 
            RowBox[{"\[Beta]", ",", "\[Delta]"}], "]"}], "]"}]}]}], ")"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Gamma]", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Delta]", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AAup", " ", "=", " ", 
   RowBox[{"Simplify", "[", " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       FractionBox["\[Kappa]A", 
        RowBox[{"1", "+", "\[Nu]A"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["\[Nu]A", 
           RowBox[{"1", "-", "\[Nu]A"}]], " ", 
          RowBox[{"abarAup", "[", 
           RowBox[{"[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}], 
          RowBox[{"abarAup", "[", 
           RowBox[{"[", 
            RowBox[{"\[Gamma]", ",", "\[Delta]"}], "]"}], "]"}]}], "+", " ", 
         RowBox[{
          RowBox[{"abarAup", "[", 
           RowBox[{"[", 
            RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], "]"}], 
          RowBox[{"abarAup", "[", 
           RowBox[{"[", 
            RowBox[{"\[Beta]", ",", "\[Delta]"}], "]"}], "]"}]}]}], ")"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Gamma]", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Delta]", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.672920097167767*^9, 3.6729201055599413`*^9}, {
  3.685635838403253*^9, 3.685635891591775*^9}, {3.710774062935363*^9, 
  3.710774065535244*^9}}],

Cell["\<\
The erimeter stretching energy  normalized by perimeter rigidity, and written \
in terms of incompatibility \[Xi] and stiffnesses ratio \[Zeta]\
\>", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788309025259*^9}, {
   3.685788342130999*^9, 3.685788382557002*^9}, {3.685790344998458*^9, 
   3.685790363015284*^9}, {3.685790407825108*^9, 3.685790411329431*^9}, {
   3.692884812433345*^9, 3.6928848148245707`*^9}, {3.704376238205122*^9, 
   3.704376248078108*^9}, 3.710780046697597*^9, {3.71081294955094*^9, 
   3.7108129578702583`*^9}, {3.7108698927048388`*^9, 3.710869894672862*^9}, 
   3.711028382916236*^9, {3.71258212732408*^9, 3.7125821707800407`*^9}, {
   3.71258221554461*^9, 3.712582249750889*^9}, {3.722271902689947*^9, 
   3.722271903423615*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{" ", 
          RowBox[{"\[Alpha]P", " ", "\[Kappa]P"}]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]", "=", "1"}], "2"], 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"\[Beta]", "=", "1"}], "2"], 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"\[Gamma]", "=", "1"}], "2"], 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"\[Delta]", "=", "1"}], "2"], 
               RowBox[{
                FractionBox["1", "2"], 
                RowBox[{"APup", "[", 
                 RowBox[{"[", 
                  RowBox[{
                  "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", 
                   "\[Delta]"}], "]"}], "]"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"a", "[", 
                   RowBox[{"[", 
                    RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}], " ", 
                  "-", " ", 
                  RowBox[{"abarP", "[", 
                   RowBox[{"[", 
                    RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}]}], 
                 ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"a", "[", 
                   RowBox[{"[", 
                    RowBox[{"\[Gamma]", ",", "\[Delta]"}], "]"}], "]"}], " ", 
                  "-", " ", 
                  RowBox[{"abarP", "[", 
                   RowBox[{"[", 
                    RowBox[{"\[Gamma]", ",", "\[Delta]"}], "]"}], "]"}]}], 
                 ")"}]}]}]}]}]}], ")"}], "6", " ", "\[Alpha]P"}], " ", 
         ")"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a11", "\[Rule]", " ", 
          RowBox[{"\[Alpha]A", " ", "a11"}]}], ",", " ", 
         RowBox[{"a22", "\[Rule]", " ", 
          RowBox[{"\[Alpha]A", " ", "a22"}]}]}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Kappa]A", "\[Rule]", " ", 
       RowBox[{
        FractionBox[
         RowBox[{"6", " ", "\[Alpha]P", "  ", "\[Kappa]P", " "}], 
         "\[Alpha]A"], "\[Zeta]"}]}], "}"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]A", "\[Rule]", " ", 
     RowBox[{"\[Xi]", " ", 
      SuperscriptBox["\[Alpha]P", "2"]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.710869919174765*^9, 3.710870047170259*^9}, 
   3.710980198339657*^9, {3.71102753044344*^9, 3.71102753530472*^9}, {
   3.711027839591996*^9, 3.7110278560462093`*^9}, {3.711028387509563*^9, 
   3.711028389628673*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"8", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"2", " ", "\[Epsilon]P"}]}], ")"}], "2"], " ", 
    SuperscriptBox["\[Epsilon]P", "4"]}]], 
  RowBox[{"9", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"2", " ", "\[Epsilon]P"}]}], ")"}], "2"], " ", 
      SuperscriptBox["\[Epsilon]P", "4"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Epsilon]P", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "\[Epsilon]P"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a11", " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"2", " ", "\[Epsilon]P"}]}], ")"}]}], "+", 
        RowBox[{"a22", " ", 
         SuperscriptBox["\[Epsilon]P", "2"]}]}], ")"}], " ", "\[Xi]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["a11", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"2", " ", "\[Epsilon]P"}]}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", "a11", " ", "a22", " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"2", " ", "\[Epsilon]P"}]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]P", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["a22", "2"], " ", 
         SuperscriptBox["\[Epsilon]P", "4"]}]}], ")"}], " ", 
      SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.710869908425138*^9, {3.710869938546788*^9, 3.710869973020338*^9}, {
   3.710870021464281*^9, 3.710870047789513*^9}, 3.7109776606367197`*^9, 
   3.710980199519574*^9, 3.710987302148796*^9, 3.711029206813892*^9, 
   3.711133755473168*^9, 3.722271904763736*^9}]
}, Open  ]],

Cell["\<\
The area stretching energy, normalized by perimeter rigidity,  and written in \
terms of incompatibility \[Xi] and stiffnesses ratio \[Zeta]\
\>", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788309025259*^9}, {
   3.685788342130999*^9, 3.685788382557002*^9}, {3.685790344998458*^9, 
   3.685790363015284*^9}, {3.685790407825108*^9, 3.685790411329431*^9}, {
   3.692884812433345*^9, 3.6928848148245707`*^9}, {3.704376238205122*^9, 
   3.704376248078108*^9}, 3.710780046697597*^9, {3.71081294955094*^9, 
   3.7108129578702583`*^9}, {3.7108698927048388`*^9, 3.710869894672862*^9}, 
   3.711028382916236*^9, {3.71258212732408*^9, 3.7125821778845253`*^9}, {
   3.71258225571926*^9, 3.712582256550791*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{" ", 
          RowBox[{"\[Alpha]P", " ", "\[Kappa]P"}]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]", "=", "1"}], "2"], 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"\[Beta]", "=", "1"}], "2"], 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"\[Gamma]", "=", "1"}], "2"], 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"\[Delta]", "=", "1"}], "2"], 
               RowBox[{
                FractionBox["1", "2"], 
                RowBox[{"AAup", "[", 
                 RowBox[{"[", 
                  RowBox[{
                  "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", 
                   "\[Delta]"}], "]"}], "]"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"a", "[", 
                   RowBox[{"[", 
                    RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}], " ", 
                  "-", " ", 
                  RowBox[{"abarA", "[", 
                   RowBox[{"[", 
                    RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}]}], 
                 ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"a", "[", 
                   RowBox[{"[", 
                    RowBox[{"\[Gamma]", ",", "\[Delta]"}], "]"}], "]"}], " ", 
                  "-", " ", 
                  RowBox[{"abarA", "[", 
                   RowBox[{"[", 
                    RowBox[{"\[Gamma]", ",", "\[Delta]"}], "]"}], "]"}]}], 
                 ")"}]}]}]}]}]}], ")"}], "\[Alpha]A"}], ")"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a11", "\[Rule]", " ", 
          RowBox[{"\[Alpha]A", " ", "a11"}]}], ",", " ", 
         RowBox[{"a22", "\[Rule]", " ", 
          RowBox[{"\[Alpha]A", " ", "a22"}]}]}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Kappa]A", "\[Rule]", " ", 
       RowBox[{
        FractionBox[
         RowBox[{"6", " ", "\[Alpha]P", "  ", "\[Kappa]P", " "}], 
         "\[Alpha]A"], "\[Zeta]"}]}], "}"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]A", "\[Rule]", " ", 
     RowBox[{"\[Xi]", " ", 
      SuperscriptBox["\[Alpha]P", "2"]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.7108701237495737`*^9, 3.7109802266817493`*^9, 3.711027546683877*^9, 
   3.7110278602783203`*^9, {3.711028394517301*^9, 3.711028395964924*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a11", "2"], "+", 
     RowBox[{"a11", " ", "\[Epsilon]A", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"a22", " ", "\[Epsilon]A"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Epsilon]A", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"a22", " ", "\[Epsilon]A", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"a22", " ", "\[Epsilon]A"}]}], ")"}]}]}], ")"}]}]}], ")"}],
    " ", "\[Zeta]"}], 
  SuperscriptBox["\[Epsilon]A", "2"]]], "Output",
 CellChangeTimes->{3.710870127705447*^9, 3.7109776607492533`*^9, 
  3.710980227186337*^9, 3.7109873022377872`*^9, 3.711029206909429*^9, 
  3.711133756891241*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"\[Kappa]P", ",", "\[Alpha]P", ",", "\[Kappa]A", ",", "\[Alpha]A"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.7095506147458277`*^9, 3.7095506212035007`*^9}, {
  3.710774148405994*^9, 3.710774149910592*^9}}],

Cell["The total energyarea stretching energy", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788309025259*^9}, {
   3.685788342130999*^9, 3.685788382557002*^9}, {3.685790344998458*^9, 
   3.685790363015284*^9}, {3.685790407825108*^9, 3.685790411329431*^9}, {
   3.692884812433345*^9, 3.6928848148245707`*^9}, {3.704376238205122*^9, 
   3.704376248078108*^9}, 3.710780046697597*^9, {3.71081294955094*^9, 
   3.7108129578702583`*^9}, {3.7108698927048388`*^9, 3.710869894672862*^9}, 
   3.711028382916236*^9, {3.71258212732408*^9, 3.712582190204776*^9}, 
   3.7125822628732452`*^9},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"En", "[", 
    RowBox[{
    "a11_", ",", "a22_", ",", "\[Epsilon]A_", ",", "\[Epsilon]P_", ",", 
     "\[Xi]_", ",", "\[Zeta]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"2", " ", "\[Epsilon]P"}]}], ")"}], "2"], " ", 
       SuperscriptBox["\[Epsilon]P", "4"]}]], 
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"2", " ", "\[Epsilon]P"}]}], ")"}], "2"], " ", 
         SuperscriptBox["\[Epsilon]P", "4"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Epsilon]P", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "\[Epsilon]P"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a11", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", "\[Epsilon]P"}]}], ")"}]}], "+", 
           RowBox[{"a22", " ", 
            SuperscriptBox["\[Epsilon]P", "2"]}]}], ")"}], " ", "\[Xi]"}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["a11", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"2", " ", "\[Epsilon]P"}]}], ")"}], "2"]}], "+", 
           RowBox[{"2", " ", "a11", " ", "a22", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", "\[Epsilon]P"}]}], ")"}], " ", 
            SuperscriptBox["\[Epsilon]P", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a22", "2"], " ", 
            SuperscriptBox["\[Epsilon]P", "4"]}]}], ")"}], " ", 
         SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], " ", "+", " ", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a11", "2"], "+", 
        RowBox[{"a11", " ", "\[Epsilon]A", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"a22", " ", "\[Epsilon]A"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Epsilon]A", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"a22", " ", "\[Epsilon]A", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"a22", " ", "\[Epsilon]A"}]}], ")"}]}]}], ")"}]}]}], 
       ")"}], " ", "\[Zeta]"}], 
     SuperscriptBox["\[Epsilon]A", "2"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.692843489729288*^9, 3.692843497475863*^9}, {
   3.692843528050459*^9, 3.6928436077342176`*^9}, 3.693250230774425*^9, 
   3.6935291650085983`*^9, {3.694638679985592*^9, 3.6946386969006367`*^9}, {
   3.694734357849339*^9, 3.694734358094989*^9}, 3.705584164618217*^9, 
   3.709549883667591*^9, {3.7095506249238577`*^9, 3.7095506254055567`*^9}, {
   3.710774108369486*^9, 3.710774143945805*^9}, 3.710783889633354*^9, 
   3.7108125038297997`*^9, 3.710812780003372*^9, 3.710813205297266*^9, {
   3.7108702061574097`*^9, 3.71087024786096*^9}, {3.7109801860942593`*^9, 
   3.710980233784315*^9}, {3.71102754290835*^9, 3.711027550756317*^9}, {
   3.711027864640031*^9, 3.711027868793428*^9}, {3.71102840076722*^9, 
   3.711028403968157*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7095506129456453`*^9, 3.709550613266636*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.708178548603402*^9, 3.70817857868307*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.7081785526273203`*^9, 3.708178588325873*^9}],

Cell[TextData[{
 "The (longer) equilibrium value of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", "11"], TraditionalForm]]],
 " in the absence of loads. The Tanh is just a trick to make the range of \
\[Epsilon]p infinite and avoid technical problems of the minimization."
}], "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788309025259*^9}, {
   3.685788342130999*^9, 3.685788382557002*^9}, {3.685790344998458*^9, 
   3.685790363015284*^9}, {3.685790407825108*^9, 3.685790411329431*^9}, {
   3.692884812433345*^9, 3.6928848148245707`*^9}, {3.704376238205122*^9, 
   3.704376248078108*^9}, {3.709399593503251*^9, 3.709399605591509*^9}, {
   3.712582291503467*^9, 3.712582369266122*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[BoxData[
 RowBox[{
  RowBox[{"a11tmp", "[", 
   RowBox[{"\[Xi]_", ",", "\[Zeta]_"}], "]"}], ":=", 
  RowBox[{"a11", "/.", 
   RowBox[{
    RowBox[{"NMinimize", "[", 
     RowBox[{
      RowBox[{"{", " ", 
       RowBox[{
        RowBox[{"En", "[", 
         RowBox[{"a11", ",", "a22", ",", "\[Epsilon]A", ",", 
          RowBox[{
           FractionBox["3", "2"], 
           FractionBox[
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"Tanh", "[", "\[Epsilon]P", "]"}]}], "2"]}], ",", 
          "\[Xi]", ",", "\[Zeta]"}], "]"}], ",", 
        RowBox[{"0", "<", "\[Epsilon]A"}], ",", " ", 
        RowBox[{"0", "<", "a22", "\[LessEqual]", "a11"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"a11", ",", "a22", ",", "\[Epsilon]A", ",", "\[Epsilon]P"}], 
       "}"}], ",", 
      RowBox[{"AccuracyGoal", "\[Rule]", "9"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "8"}], ",", 
      RowBox[{"MaxIterations", "\[Rule]", "500"}]}], "]"}], 
    "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}]], "Input",
 CellChangeTimes->{{3.694734543258564*^9, 3.694734561145568*^9}, {
   3.694734656495294*^9, 3.694734703775415*^9}, {3.6947348124142923`*^9, 
   3.694734862939513*^9}, {3.694735022864513*^9, 3.6947350387907877`*^9}, {
   3.694735362600297*^9, 3.694735367582574*^9}, {3.694737753462777*^9, 
   3.694737757920888*^9}, {3.7052793434928217`*^9, 3.705279347067543*^9}, {
   3.705330292690715*^9, 3.705330310264866*^9}, {3.705584184714964*^9, 
   3.70558418481933*^9}, {3.7055856956254253`*^9, 3.705585701866679*^9}, {
   3.708196173956863*^9, 3.708196175644492*^9}, {3.708199177443746*^9, 
   3.708199179988556*^9}, {3.708203392376951*^9, 3.708203394913582*^9}, {
   3.70820398351315*^9, 3.708203985440667*^9}, {3.709550524930758*^9, 
   3.709550527467575*^9}, 3.709550607930786*^9, {3.710779164443828*^9, 
   3.7107791821901283`*^9}, {3.710812835032217*^9, 3.710812855722595*^9}, {
   3.710813176981781*^9, 3.710813185260829*^9}, {3.710870270359758*^9, 
   3.710870330521797*^9}, {3.710870452297873*^9, 3.710870481929593*^9}, {
   3.7108705538135767`*^9, 3.710870553964731*^9}, 3.710870633330192*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"a11tmp", "[", 
   RowBox[{"\[Xi]_", ",", "\[Zeta]_"}], "]"}], ":=", 
  RowBox[{"a11", "/.", 
   RowBox[{
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{"{", " ", 
       RowBox[{
        RowBox[{"En", "[", 
         RowBox[{"a11", ",", "a22", ",", "\[Epsilon]A", ",", 
          RowBox[{
           FractionBox["3", "2"], 
           FractionBox[
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"Tanh", "[", "\[Epsilon]P", "]"}]}], "2"]}], ",", 
          "\[Xi]", ",", "\[Zeta]"}], "]"}], ",", 
        RowBox[{"0", "<", "\[Epsilon]A"}], ",", " ", 
        RowBox[{"0", "<", "a22", "\[LessEqual]", "a11"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a11", ",", "3.1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"a22", ",", "0.4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]A", ",", "3.1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]P", ",", "2"}], "}"}]}], "}"}], ",", 
      RowBox[{"AccuracyGoal", "\[Rule]", "9"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "8"}]}], "]"}], 
    "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}]], "Input",
 CellChangeTimes->{{3.710774187264214*^9, 3.710774227457322*^9}, {
  3.710870494627551*^9, 3.710870568430691*^9}, {3.71087072412922*^9, 
  3.710870739719973*^9}, {3.7108708661169643`*^9, 3.710870871539261*^9}}],

Cell["The prescribed strain:", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788309025259*^9}, {
   3.685788342130999*^9, 3.685788382557002*^9}, {3.685790344998458*^9, 
   3.685790363015284*^9}, {3.6857904218972387`*^9, 3.685790446954488*^9}, {
   3.7043762596626863`*^9, 3.704376330705883*^9}, {3.7043763769979563`*^9, 
   3.704376483553165*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"0.01", " ", "i"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "200", ",", "4"}], "}"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell["\<\
Solution for strained tissue for a range of prescribed strain\
\>", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788309025259*^9}, {
   3.685788342130999*^9, 3.685788382557002*^9}, {3.685790344998458*^9, 
   3.685790363015284*^9}, {3.6857904218972387`*^9, 3.685790446954488*^9}, {
   3.7043762596626863`*^9, 3.704376330705883*^9}, {3.7043763769979563`*^9, 
   3.704376483553165*^9}, {3.71258238527695*^9, 3.712582440996941*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"sol", "[", 
    RowBox[{"\[Xi]_", ",", "\[Zeta]_", ",", 
     RowBox[{"a110_", "?", "NumberQ"}]}], "]"}], ":=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"NMinimize", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"En", "[", 
            RowBox[{
             RowBox[{"a110", "+", 
              RowBox[{
              "\[CapitalDelta]", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}]}], ",", "a22", ",", "\[Epsilon]A", 
             ",", 
             RowBox[{
              FractionBox["3", "2"], 
              FractionBox[
               RowBox[{"1", " ", "+", " ", 
                RowBox[{"Tanh", "[", "\[Epsilon]P", "]"}]}], "2"]}], ",", 
             "\[Xi]", ",", "\[Zeta]"}], "]"}], ",", 
           RowBox[{"0.0001", "<", "\[Epsilon]A"}], ",", 
           RowBox[{"0", "<", "a22"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"a22", ",", "\[Epsilon]A", ",", "\[Epsilon]P"}], "}"}], ",", 
         RowBox[{"MaxIterations", "\[Rule]", "800"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "\[CapitalDelta]", "]"}]}], "}"}]}], "]"}], 
     ",", 
     RowBox[{"ProgressIndicator", "[", 
      RowBox[{"i", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"Length", "[", "\[CapitalDelta]", "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.693260401942709*^9, 3.693260423575164*^9}, 
   3.693260465338379*^9, {3.69326320079088*^9, 3.693263205405999*^9}, {
   3.693263472155016*^9, 3.6932634863795547`*^9}, {3.693263560225038*^9, 
   3.693263571320477*^9}, {3.693264105286305*^9, 3.6932641283081417`*^9}, {
   3.693264164331087*^9, 3.6932641668489237`*^9}, {3.69327355719073*^9, 
   3.693273560811439*^9}, {3.6946388758085814`*^9, 3.694638880422943*^9}, {
   3.6946389166100492`*^9, 3.6946389179930887`*^9}, {3.694639813364272*^9, 
   3.69463981385739*^9}, 3.6947354111361513`*^9, {3.694735499904636*^9, 
   3.694735508602363*^9}, {3.694735920496035*^9, 3.694735923292275*^9}, {
   3.6947361984463587`*^9, 3.6947362117050457`*^9}, {3.7055856646848707`*^9, 
   3.7055856806050663`*^9}, {3.708195592792632*^9, 3.708195626312632*^9}, {
   3.709550589329926*^9, 3.709550589659671*^9}, {3.710774370927868*^9, 
   3.7107743815131903`*^9}, 3.710812894572266*^9, {3.710812928034066*^9, 
   3.71081293087821*^9}, {3.71081342089433*^9, 3.7108134254190397`*^9}, 
   3.710815804028551*^9, 3.710815836030141*^9, {3.710870347924802*^9, 
   3.710870388596984*^9}, 3.710977748254233*^9}],

Cell["\<\
Defining the range of strain \[CapitalDelta], and the area parameter \
\[Alpha]A described by AreaRatio, as well as the target shape index \[Eta]l.\
\>", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788309025259*^9}, {
   3.685788342130999*^9, 3.685788382557002*^9}, {3.685790344998458*^9, 
   3.685790363015284*^9}, {3.685790407825108*^9, 3.685790411329431*^9}, {
   3.692884812433345*^9, 3.6928848148245707`*^9}, {3.704376238205122*^9, 
   3.704376248078108*^9}, {3.709399593503251*^9, 3.709399605591509*^9}, {
   3.709399765331517*^9, 3.709399819334826*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Xi]l", " ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      SqrtBox[
       FractionBox["36", 
        FractionBox[
         RowBox[{"3", " ", 
          SqrtBox["3"]}], "2"]]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["2.9", 
         SqrtBox[
          FractionBox["36", 
           FractionBox[
            RowBox[{"3", " ", 
             SqrtBox["3"]}], "2"]]]], ")"}], 
       FractionBox["i", "10"]]}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.710783914177516*^9, 3.7107839389409733`*^9}, {
   3.710783975641308*^9, 3.710783999306506*^9}, 3.710784057511352*^9, {
   3.7108124279190283`*^9, 3.710812430286474*^9}, {3.710812571400365*^9, 
   3.710812571998654*^9}, 3.71087040336135*^9, 3.7109873137234077`*^9, 
   3.710988466631997*^9, {3.711027565274185*^9, 3.7110275798653517`*^9}, {
   3.7110284187260237`*^9, 3.7110284337902107`*^9}, {3.711029222325035*^9, 
   3.711029233149158*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\[Xi]l"], "Input",
 CellChangeTimes->{{3.710987315084096*^9, 3.710987315494659*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "4.778071193293455`", ",", "4.66025719381348`", ",", "4.545348161193973`", 
   ",", "4.433272466999451`", ",", "4.323960248953231`", ",", 
   "4.217343367388838`", ",", "4.113355362775215`", ",", "4.011931414289233`",
    ",", "3.913008299409698`", ",", "3.81652435450765`", ",", 
   "3.7224194364083982`", ",", "3.6306348849013337`", ",", 
   "3.54111348617414`", ",", "3.4537994371486196`", ",", "3.3686383106959`", 
   ",", "3.2855770217093307`", ",", "3.204563794013938`", ",", 
   "3.125548128091793`", ",", "3.048480769603184`", ",", "2.973313678683975`",
    ",", "2.9000000000000004`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.710987315832624*^9, {3.71102921335408*^9, 3.711029234161677*^9}, 
   3.722271939773841*^9, 3.722294647918166*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"AreaRatio", " ", "=", " ", 
   FractionBox["36", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", 
       SqrtBox["3"]}], "2"], 
     SuperscriptBox["\[Xi]l", "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.710784006723713*^9, 3.710784032137065*^9}, 
   3.710870418681807*^9}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.710870944625341*^9, 3.710870945062333*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SOL1", "=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"sol", "[", 
        RowBox[{"k", ",", "0.125", ",", 
         RowBox[{"a11tmp", "[", 
          RowBox[{"k", ",", "0.125"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "AreaRatio"}], "}"}]}], "]"}], ",", 
     RowBox[{"ProgressIndicator", "[", 
      RowBox[{"k", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"First", "[", "AreaRatio", "]"}], ",", 
         RowBox[{"Last", "[", "AreaRatio", "]"}]}], "}"}]}], "]"}]}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.710870953137782*^9, 3.710870953280064*^9}, 
   3.710870991964012*^9, {3.710977706035564*^9, 3.710977708259362*^9}, {
   3.710980162835698*^9, 3.710980165088499*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SOL2", "=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"sol", "[", 
        RowBox[{"k", ",", "0.25", ",", 
         RowBox[{"a11tmp", "[", 
          RowBox[{"k", ",", "0.25"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "AreaRatio"}], "}"}]}], "]"}], ",", 
     RowBox[{"ProgressIndicator", "[", 
      RowBox[{"k", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"First", "[", "AreaRatio", "]"}], ",", 
         RowBox[{"Last", "[", "AreaRatio", "]"}]}], "}"}]}], "]"}]}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{
  3.710870956279416*^9, 3.710870994173131*^9, {3.710977709882704*^9, 
   3.710977711387536*^9}, {3.710980134162756*^9, 3.7109801473762627`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SOL3", "=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"sol", "[", 
        RowBox[{"k", ",", "0.5", ",", 
         RowBox[{"a11tmp", "[", 
          RowBox[{"k", ",", "0.5"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "AreaRatio"}], "}"}]}], "]"}], ",", 
     RowBox[{"ProgressIndicator", "[", 
      RowBox[{"k", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"First", "[", "AreaRatio", "]"}], ",", 
         RowBox[{"Last", "[", "AreaRatio", "]"}]}], "}"}]}], "]"}]}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.71087095792829*^9, 3.710870958104436*^9}, 
   3.710870995077718*^9, {3.7109777127388067`*^9, 3.7109777143158083`*^9}, {
   3.710980136559922*^9, 3.710980150328026*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SOL4", "=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"sol", "[", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"a11tmp", "[", 
          RowBox[{"k", ",", "1"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "AreaRatio"}], "}"}]}], "]"}], ",", 
     RowBox[{"ProgressIndicator", "[", 
      RowBox[{"k", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"First", "[", "AreaRatio", "]"}], ",", 
         RowBox[{"Last", "[", "AreaRatio", "]"}]}], "}"}]}], "]"}]}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.710870959576517*^9, 3.7108709597287083`*^9}, 
   3.7108709962682457`*^9, {3.710977717187747*^9, 3.710977718796132*^9}, {
   3.710980138375918*^9, 3.710980153288561*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SOL5", "=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"sol", "[", 
        RowBox[{"k", ",", "2", ",", 
         RowBox[{"a11tmp", "[", 
          RowBox[{"k", ",", "2"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "AreaRatio"}], "}"}]}], "]"}], ",", 
     RowBox[{"ProgressIndicator", "[", 
      RowBox[{"k", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"First", "[", "AreaRatio", "]"}], ",", 
         RowBox[{"Last", "[", "AreaRatio", "]"}]}], "}"}]}], "]"}]}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.710870961136613*^9, 3.710870961271612*^9}, 
   3.710870996957294*^9, {3.710977720773711*^9, 3.710977722268024*^9}, {
   3.710980140199994*^9, 3.7109801553126087`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SOL6", "=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"sol", "[", 
        RowBox[{"k", ",", " ", "4", ",", 
         RowBox[{"a11tmp", "[", 
          RowBox[{"k", ",", "4"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "AreaRatio"}], "}"}]}], "]"}], ",", 
     RowBox[{"ProgressIndicator", "[", 
      RowBox[{"k", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"First", "[", "AreaRatio", "]"}], ",", 
         RowBox[{"Last", "[", "AreaRatio", "]"}]}], "}"}]}], "]"}]}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.7108709626164494`*^9, 3.710870962760426*^9}, 
   3.710870997589629*^9, {3.7109777232598257`*^9, 3.710977725996207*^9}, {
   3.710980141928114*^9, 3.7109801573127623`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SOL7", "=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"sol", "[", 
        RowBox[{"k", ",", "8", ",", 
         RowBox[{"a11tmp", "[", 
          RowBox[{"k", ",", "8"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "AreaRatio"}], "}"}]}], "]"}], ",", 
     RowBox[{"ProgressIndicator", "[", 
      RowBox[{"k", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"First", "[", "AreaRatio", "]"}], ",", 
         RowBox[{"Last", "[", "AreaRatio", "]"}]}], "}"}]}], "]"}]}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.71087096420859*^9, 3.710870964351903*^9}, 
   3.7108709986372213`*^9, {3.710977727700254*^9, 3.710977728987609*^9}, {
   3.7109801448963413`*^9, 3.710980159000719*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sol", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "SOL1", ",", "SOL2", ",", "SOL3", ",", "SOL4", ",", "SOL5", ",", "SOL6", 
     ",", "SOL7"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.710870967672476*^9, 3.7108709846413527`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.709299172417029*^9, 3.7092991996301107`*^9}, 
   3.710867223692275*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{"\"\<SolMod2.wdx\>\"", ",", "Sol", ",", "\"\<WDX\>\""}], "]"}], 
   ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.709299220580315*^9, 3.70929922137969*^9}, 
   3.709400168936988*^9, {3.710807250765484*^9, 3.710807259315228*^9}, 
   3.710809815473632*^9, {3.7108673933627*^9, 3.7108673971627293`*^9}, {
   3.710871023284803*^9, 3.7108710250989323`*^9}, {3.71087252376259*^9, 
   3.710872523920843*^9}, 3.710977875300346*^9, 3.71098734976618*^9, 
   3.710988481830123*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Sol", " ", "=", " ", 
    RowBox[{"Import", "[", "\"\<SolMod2.wdx\>\"", "]"}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.710980269730112*^9, 3.710980283089427*^9}, 
   3.710987367486677*^9, 3.710988387606263*^9, {3.7222719485888557`*^9, 
   3.722271952604464*^9}}],

Cell["\<\
Fitting to parabola with the first 10 points beyond the (second) minima\
\>", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788309025259*^9}, {
   3.685788342130999*^9, 3.685788382557002*^9}, {3.685790344998458*^9, 
   3.685790363015284*^9}, {3.685790407825108*^9, 3.685790411329431*^9}, {
   3.692884812433345*^9, 3.6928848148245707`*^9}, {3.704376238205122*^9, 
   3.704376248078108*^9}, {3.709399593503251*^9, 3.709399605591509*^9}, {
   3.709399765331517*^9, 3.709399819334826*^9}, {3.712582509556468*^9, 
   3.712582526739945*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[BoxData[
 RowBox[{
  RowBox[{"keff", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{
        SubscriptBox["\[PartialD]", 
         RowBox[{"x", "\[InvisibleComma]", "x"}]], 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Fit", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"\[CapitalDelta]", ",", 
               RowBox[{
                RowBox[{
                "Sol", "\[LeftDoubleBracket]", "l", "\[RightDoubleBracket]"}],
                 "\[LeftDoubleBracket]", 
                RowBox[{"i", ",", ";;", ",", "1"}], 
                "\[RightDoubleBracket]"}]}], "}"}], "\[Transpose]"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{";;", "10"}], "\[RightDoubleBracket]"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "x", ",", 
             SuperscriptBox["x", "2"]}], "}"}], ",", "x"}], "]"}], "]"}]}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "AreaRatio", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "7"}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"x", "\[Rule]", "0"}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.7108682060882587`*^9, 3.7108688539681063`*^9, 3.710869500567401*^9, {
   3.7108695393635893`*^9, 3.710869627569296*^9}, {3.7108697033102903`*^9, 
   3.710869703372527*^9}, {3.710871093741894*^9, 3.710871093875946*^9}, 
   3.7108714655555058`*^9, 3.710871588424107*^9, {3.7109789226293907`*^9, 
   3.710978953379752*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Xi]l", ",", 
         RowBox[{"keff", "\[LeftDoubleBracket]", 
          RowBox[{";;", ",", "l"}], "\[RightDoubleBracket]"}]}], "}"}], 
       "\[Transpose]"}], "\[LeftDoubleBracket]", 
      RowBox[{"5", ";;", 
       RowBox[{"-", "5"}]}], "\[RightDoubleBracket]"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "7"}], "}"}]}], "]"}], ",", 
   RowBox[{"Axes", "\[Rule]", "None"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "38", "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(s\), \(0\)]\)\>\"", ",", 
      "\"\<Y/\!\(\*SubscriptBox[\(\[Kappa]\), \(P\)]\)\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", 
      RowBox[{"(", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ")"}], 
      ",", "48"}], "]"}]}], ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Disk", "[", "]"}], "}"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "12"}]}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0.6"}], "}"}]}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Dashing", "[", "0.02", "]"}], ",", 
      RowBox[{"Thickness", "[", "0.003", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3.722", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3.722", ",", "0.6"}], "}"}]}], "}"}], "]"}]}], "}"}]}], 
   ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"ColorData", "[", 
     RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.85"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7222720123060904`*^9, 3.7222720713334017`*^9}, {
   3.722294658610454*^9, 3.722294708974584*^9}, 3.722295102192009*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6], 
      LineBox[{{4.323960248953231, 0.03890039584307834}, {4.217343367388838, 
       0.04500217784013271}, {4.113355362775215, 0.051391971263543654`}, {
       4.011931414289233, 0.05734805672781667}, {3.913008299409698, 
       0.06120276372459635}, {3.81652435450765, 0.05868245392984449}, {
       3.7224194364083982`, 0.016883758635442378`}, {3.6306348849013337`, 
       0.04896128300197625}, {3.54111348617414, 0.08399434447887162}, {
       3.4537994371486196`, 0.12224037938129624`}, {3.3686383106959, 
       0.16429280692299586`}, {3.2855770217093307`, 0.210663067394239}, {
       3.204563794013938, 0.23670546106063142`}}]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6], 
      LineBox[{{4.323960248953231, 0.039427076122180355`}, {4.217343367388838,
        0.04588597889176551}, {4.113355362775215, 0.05285940069958801}, {
       4.011931414289233, 0.05973234017086672}, {3.913008299409698, 
       0.06492355749476537}, {3.81652435450765, 0.0640431400814825}, {
       3.7224194364083982`, 0.020333776431725396`}, {3.6306348849013337`, 
       0.06023180890142255}, {3.54111348617414, 0.10473550891201877`}, {
       3.4537994371486196`, 0.1543886282064715}, {3.3686383106959, 
       0.21008565529109105`}, {3.2855770217093307`, 0.2726102965330344}, {
       3.204563794013938, 0.34269529127571924`}}]}, 
     {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6], 
      LineBox[{{4.323960248953231, 0.03970019122763943}, {4.217343367388838, 
       0.04635109038182663}, {4.113355362775215, 0.053647692640143144`}, {
       4.011931414289233, 0.06104949668191767}, {3.913008299409698, 
       0.06705560541773727}, {3.81652435450765, 0.06725951237775206}, {
       3.7224194364083982`, 0.02268658616238868}, {3.6306348849013337`, 
       0.06847492603285618}, {3.54111348617414, 0.12066497523276941`}, {
       3.4537994371486196`, 0.18020928732926153`}, {3.3686383106959, 
       0.24845861025633317`}, {3.2855770217093307`, 0.3266650456135732}, {
       3.204563794013938, 0.41603641556670107`}}]}, 
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6], 
      LineBox[{{4.323960248953231, 0.039839324803897014`}, {4.217343367388838,
        0.04658989668367268}, {4.113355362775215, 0.05405698837994948}, {
       4.011931414289233, 0.061744249911982005`}, {3.913008299409698, 
       0.06820463370943577}, {3.81652435450765, 0.06904244526242817}, {
       3.7224194364083982`, 0.02409665020997901}, {3.6306348849013337`, 
       0.07369247893551893}, {3.54111348617414, 0.1311629983646602}, {
       3.4537994371486196`, 0.19789786532255882`}, {3.3686383106959, 
       0.275784229989089}, {3.2855770217093307`, 0.3666802005721461}, {
       3.204563794013938, 0.4724713229109234}}]}, 
     {RGBColor[0.528488, 0.470624, 0.701351], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6], 
      LineBox[{{4.323960248953231, 0.03990955319553002}, {4.217343367388838, 
       0.0467109235980542}, {4.113355362775215, 0.05426563676233354}, {
       4.011931414289233, 0.06210140261770237}, {3.913008299409698, 
       0.06880230041583288}, {3.81652435450765, 0.06998463720378496}, {
       3.7224194364083982`, 0.024878572632592705`}, {3.6306348849013337`, 
       0.07667837990277385}, {3.54111348617414, 0.1373374774236641}, {
       3.4537994371486196`, 0.20859283572647805`}, {3.3686383106959, 
       0.29279063213799683`}, {3.2855770217093307`, 0.3923544435073714}, {
       3.204563794013938, 0.5098594226329805}}]}, 
     {RGBColor[0.772079, 0.431554, 0.102387], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6], 
      LineBox[{{4.323960248953231, 0.03994483506288048}, {4.217343367388838, 
       0.04677185099084049}, {4.113355362775215, 0.05437098949767026}, {
       4.011931414289233, 0.0622825234335612}, {3.913008299409698, 
       0.06910726408281642}, {3.81652435450765, 0.07046946774425955}, {
       3.7224194364083982`, 0.025298571014753437`}, {3.6306348849013337`, 
       0.07828434609836685}, {3.54111348617414, 0.14071326320655922`}, {
       3.4537994371486196`, 0.2145399543347269}, {3.3686383106959, 
       0.30242249008942573`}, {3.2855770217093307`, 0.40719406803820835`}, {
       3.204563794013938, 0.5319539616292749}}]}, 
     {RGBColor[0.363898, 0.618501, 0.782349], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6], 
      LineBox[{{4.323960248953231, 0.03996251820235135}, {4.217343367388838, 
       0.04680241919402605}, {4.113355362775215, 0.05442392667262058}, {
       4.011931414289233, 0.062373733071120936`}, {3.913008299409698, 
       0.06926132429843163}, {3.81652435450765, 0.07071546223192975}, {
       3.7224194364083982`, 0.025529694143762962`}, {3.6306348849013337`, 
       0.07911849704662455}, {3.54111348617414, 0.14248217176205877`}, {
       3.4537994371486196`, 0.21768597140435425`}, {3.3686383106959, 
       0.30757317737827683`}, {3.2855770217093307`, 0.41522396752564433`}, {
       3.204563794013938, 0.5440693057648603}}]}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        GraphicsBox[
         {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
          AbsoluteThickness[1.6], DiskBox[{0, 0}]},
         ImageSize->12], {0., 0.}], {{{4.323960248953231, 
       0.03890039584307834}}, {{4.217343367388838, 0.04500217784013271}}, {{
       4.113355362775215, 0.051391971263543654`}}, {{4.011931414289233, 
       0.05734805672781667}}, {{3.913008299409698, 0.06120276372459635}}, {{
       3.81652435450765, 0.05868245392984449}}, {{3.7224194364083982`, 
       0.016883758635442378`}}, {{3.6306348849013337`, 
       0.04896128300197625}}, {{3.54111348617414, 0.08399434447887162}}, {{
       3.4537994371486196`, 0.12224037938129624`}}, {{3.3686383106959, 
       0.16429280692299586`}}, {{3.2855770217093307`, 0.210663067394239}}, {{
       3.204563794013938, 0.23670546106063142`}}}]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        GraphicsBox[
         {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
          AbsoluteThickness[1.6], DiskBox[{0, 0}]},
         ImageSize->12], {0., 0.}], {{{4.323960248953231, 
       0.039427076122180355`}}, {{4.217343367388838, 0.04588597889176551}}, {{
       4.113355362775215, 0.05285940069958801}}, {{4.011931414289233, 
       0.05973234017086672}}, {{3.913008299409698, 0.06492355749476537}}, {{
       3.81652435450765, 0.0640431400814825}}, {{3.7224194364083982`, 
       0.020333776431725396`}}, {{3.6306348849013337`, 
       0.06023180890142255}}, {{3.54111348617414, 0.10473550891201877`}}, {{
       3.4537994371486196`, 0.1543886282064715}}, {{3.3686383106959, 
       0.21008565529109105`}}, {{3.2855770217093307`, 0.2726102965330344}}, {{
       3.204563794013938, 0.34269529127571924`}}}]}, 
     {RGBColor[0.560181, 0.691569, 0.194885], AbsolutePointSize[6], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        GraphicsBox[
         {RGBColor[0.560181, 0.691569, 0.194885], AbsolutePointSize[6], 
          AbsoluteThickness[1.6], DiskBox[{0, 0}]},
         ImageSize->12], {0., 0.}], {{{4.323960248953231, 
       0.03970019122763943}}, {{4.217343367388838, 0.04635109038182663}}, {{
       4.113355362775215, 0.053647692640143144`}}, {{4.011931414289233, 
       0.06104949668191767}}, {{3.913008299409698, 0.06705560541773727}}, {{
       3.81652435450765, 0.06725951237775206}}, {{3.7224194364083982`, 
       0.02268658616238868}}, {{3.6306348849013337`, 0.06847492603285618}}, {{
       3.54111348617414, 0.12066497523276941`}}, {{3.4537994371486196`, 
       0.18020928732926153`}}, {{3.3686383106959, 0.24845861025633317`}}, {{
       3.2855770217093307`, 0.3266650456135732}}, {{3.204563794013938, 
       0.41603641556670107`}}}]}, 
     {RGBColor[0.922526, 0.385626, 0.209179], AbsolutePointSize[6], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        GraphicsBox[
         {RGBColor[0.922526, 0.385626, 0.209179], AbsolutePointSize[6], 
          AbsoluteThickness[1.6], DiskBox[{0, 0}]},
         ImageSize->12], {0., 0.}], {{{4.323960248953231, 
       0.039839324803897014`}}, {{4.217343367388838, 0.04658989668367268}}, {{
       4.113355362775215, 0.05405698837994948}}, {{4.011931414289233, 
       0.061744249911982005`}}, {{3.913008299409698, 0.06820463370943577}}, {{
       3.81652435450765, 0.06904244526242817}}, {{3.7224194364083982`, 
       0.02409665020997901}}, {{3.6306348849013337`, 0.07369247893551893}}, {{
       3.54111348617414, 0.1311629983646602}}, {{3.4537994371486196`, 
       0.19789786532255882`}}, {{3.3686383106959, 0.275784229989089}}, {{
       3.2855770217093307`, 0.3666802005721461}}, {{3.204563794013938, 
       0.4724713229109234}}}]}, 
     {RGBColor[0.528488, 0.470624, 0.701351], AbsolutePointSize[6], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        GraphicsBox[
         {RGBColor[0.528488, 0.470624, 0.701351], AbsolutePointSize[6], 
          AbsoluteThickness[1.6], DiskBox[{0, 0}]},
         ImageSize->12], {0., 0.}], {{{4.323960248953231, 
       0.03990955319553002}}, {{4.217343367388838, 0.0467109235980542}}, {{
       4.113355362775215, 0.05426563676233354}}, {{4.011931414289233, 
       0.06210140261770237}}, {{3.913008299409698, 0.06880230041583288}}, {{
       3.81652435450765, 0.06998463720378496}}, {{3.7224194364083982`, 
       0.024878572632592705`}}, {{3.6306348849013337`, 
       0.07667837990277385}}, {{3.54111348617414, 0.1373374774236641}}, {{
       3.4537994371486196`, 0.20859283572647805`}}, {{3.3686383106959, 
       0.29279063213799683`}}, {{3.2855770217093307`, 0.3923544435073714}}, {{
       3.204563794013938, 0.5098594226329805}}}]}, 
     {RGBColor[0.772079, 0.431554, 0.102387], AbsolutePointSize[6], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        GraphicsBox[
         {RGBColor[0.772079, 0.431554, 0.102387], AbsolutePointSize[6], 
          AbsoluteThickness[1.6], DiskBox[{0, 0}]},
         ImageSize->12], {0., 0.}], {{{4.323960248953231, 
       0.03994483506288048}}, {{4.217343367388838, 0.04677185099084049}}, {{
       4.113355362775215, 0.05437098949767026}}, {{4.011931414289233, 
       0.0622825234335612}}, {{3.913008299409698, 0.06910726408281642}}, {{
       3.81652435450765, 0.07046946774425955}}, {{3.7224194364083982`, 
       0.025298571014753437`}}, {{3.6306348849013337`, 
       0.07828434609836685}}, {{3.54111348617414, 0.14071326320655922`}}, {{
       3.4537994371486196`, 0.2145399543347269}}, {{3.3686383106959, 
       0.30242249008942573`}}, {{3.2855770217093307`, 
       0.40719406803820835`}}, {{3.204563794013938, 0.5319539616292749}}}]}, 
     {RGBColor[0.363898, 0.618501, 0.782349], AbsolutePointSize[6], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        GraphicsBox[
         {RGBColor[0.363898, 0.618501, 0.782349], AbsolutePointSize[6], 
          AbsoluteThickness[1.6], DiskBox[{0, 0}]},
         ImageSize->12], {0., 0.}], {{{4.323960248953231, 
       0.03996251820235135}}, {{4.217343367388838, 0.04680241919402605}}, {{
       4.113355362775215, 0.05442392667262058}}, {{4.011931414289233, 
       0.062373733071120936`}}, {{3.913008299409698, 0.06926132429843163}}, {{
       3.81652435450765, 0.07071546223192975}}, {{3.7224194364083982`, 
       0.025529694143762962`}}, {{3.6306348849013337`, 
       0.07911849704662455}}, {{3.54111348617414, 0.14248217176205877`}}, {{
       3.4537994371486196`, 0.21768597140435425`}}, {{3.3686383106959, 
       0.30757317737827683`}}, {{3.2855770217093307`, 
       0.41522396752564433`}}, {{3.204563794013938, 
       0.5440693057648603}}}]}, {}}}, {}},
  AspectRatio->0.85,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{3.1870732244055118`, 0},
  DisplayFunction->Identity,
  Epilog->{
    Dashing[0.02], 
    Thickness[0.003], 
    LineBox[{{3.722, 0}, {3.722, 0.6}}]},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"Y/\\!\\(\\*SubscriptBox[\\(\[Kappa]\\), \\(P\\)]\\)\"", 
      TraditionalForm], None}, {
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(s\\), \\(0\\)]\\)\"", TraditionalForm], 
     None}},
  FrameStyle->Thickness[Large],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Directive[38],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{519.91796875, Automatic},
  LabelStyle->Directive[
    GrayLevel[0], FontFamily -> "Times New Roman", 48],
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{3.204563794013938, 4.323960248953231}, {0, 0.6}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7222720157765493`*^9, 3.722272071784389*^9}, {
  3.7222946659700527`*^9, 3.722294709224224*^9}, {3.7222950978276863`*^9, 
  3.72229510279101*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7125826749297543`*^9, 3.712582675463173*^9}}],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.672929578439723*^9, 3.6729295790234756`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input"],

Cell[TextData[StyleBox["Continuum mechanics of cellular tissues\nStarting \
from the shorter minima",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.685788031086295*^9, 3.685788038678837*^9}, {
  3.7109809139873133`*^9, 3.7109809185221786`*^9}, {3.712582549933522*^9, 
  3.712582561652443*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0]],

Cell["\<\
We assume uniform boundary conditions on a rectangular geometry, hence assume \
a uniform solution.
The actual metric is in general of the form\
\>", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788243320212*^9}, 
   3.6857962447173223`*^9},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", " ", "=", 
   RowBox[{"(", GridBox[{
      {"a11", "0"},
      {"0", "a22"}
     }], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.672919986168517*^9, 3.672919991864193*^9}, {
  3.685635708588295*^9, 3.685635750031475*^9}, {3.685635784940131*^9, 
  3.6856358225810347`*^9}, {3.685636645507853*^9, 3.685636707618271*^9}, {
  3.685735930645904*^9, 3.685735938453124*^9}, {3.685736057854224*^9, 
  3.685736102874269*^9}, {3.6857361604234247`*^9, 3.685736190541375*^9}, {
  3.68573633273779*^9, 3.685736334022271*^9}, {3.6857364347054234`*^9, 
  3.6857364371204557`*^9}, {3.6857431921797533`*^9, 3.685743195051332*^9}, {
  3.685788256398596*^9, 3.685788256818406*^9}}],

Cell["\<\
The reference metrics families that preserve area and perimeter  (for \
honeycomb lattice)\
\>", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.6857882721774406`*^9}, {
   3.69324986325587*^9, 3.693249886294177*^9}, {3.7095504622147093`*^9, 
   3.709550482094901*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"abarP", " ", "=", " ", 
    RowBox[{
     SuperscriptBox["\[Alpha]P", "2"], 
     RowBox[{"(", GridBox[{
        {
         RowBox[{" ", 
          SuperscriptBox["\[Epsilon]P", "2"]}], "0"},
        {"0", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"2", " ", "\[Epsilon]P"}]}], ")"}]}
       }], ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"abarA", " ", "=", " ", 
   RowBox[{"\[Alpha]A", 
    RowBox[{"(", GridBox[{
       {
        RowBox[{" ", "\[Epsilon]A"}], "0"},
       {"0", 
        FractionBox["1", "\[Epsilon]A"]}
      }], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.693249918081316*^9, 3.693249949610525*^9}, {
   3.6947342822775507`*^9, 3.694734307460421*^9}, 3.706634395497497*^9, {
   3.710774119511134*^9, 3.710774125974029*^9}, {3.710868593794162*^9, 
   3.710868600423399*^9}}],

Cell["\<\
Here \[Epsilon]p and \[Epsilon]A are used as free parameters descrbing the \
set of different possible reference metrics (zero modes). 
In particular, 0<\[Epsilon]A<\[Infinity] and 0<\[Epsilon]p<3/2. abarP \
describes metrics with fixed perimeters. abarA describes metrics with fixed \
area.\
\>", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788309025259*^9}, {
   3.685788342130999*^9, 3.685788382557002*^9}, {3.685790344998458*^9, 
   3.685790363015284*^9}, {3.685796293385602*^9, 3.685796339433856*^9}, {
   3.704376151463888*^9, 3.704376160192037*^9}, 3.708014797494067*^9, 
   3.7086130431185513`*^9, {3.709550289007244*^9, 3.709550289351261*^9}, {
   3.709550491336244*^9, 3.7095504946720037`*^9}, {3.710774044888927*^9, 
   3.710774048774069*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell["The inverse metrics", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788309025259*^9}, {
   3.685788342130999*^9, 3.685788382557002*^9}, {3.685790344998458*^9, 
   3.6857903861599293`*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"abarPup", " ", "=", " ", 
   RowBox[{"Inverse", "[", "abarP", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"abarAup", " ", "=", " ", 
   RowBox[{"Inverse", "[", "abarA", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aup", " ", "=", " ", 
   RowBox[{"Inverse", "[", "a", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.67292008284799*^9, 3.672920091958659*^9}, {
  3.685635758880138*^9, 3.685635779680603*^9}, {3.685635826444919*^9, 
  3.685635830469486*^9}}],

Cell["\<\
The elastic tensors (with the corresponding perimeter and area rigidities)\
\>", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788309025259*^9}, {
   3.685788342130999*^9, 3.685788382557002*^9}, {3.685790344998458*^9, 
   3.685790363015284*^9}, {3.685790393776671*^9, 3.685790397912574*^9}, {
   3.704376202545081*^9, 3.704376216489346*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Nu]P", " ", "=", " ", 
   FractionBox["1", "3"]}], ";", 
  RowBox[{"\[Nu]A", " ", "=", " ", 
   FractionBox["1", "2"]}], ";"}]], "Input",
 CellChangeTimes->{{3.710774070734064*^9, 3.710774077286932*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"APup", " ", "=", " ", 
   RowBox[{"Simplify", "[", " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       FractionBox["\[Kappa]P", 
        RowBox[{"1", "+", "\[Nu]P"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["\[Nu]P", 
           RowBox[{"1", "-", "\[Nu]P"}]], " ", 
          RowBox[{"abarPup", "[", 
           RowBox[{"[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}], 
          RowBox[{"abarPup", "[", 
           RowBox[{"[", 
            RowBox[{"\[Gamma]", ",", "\[Delta]"}], "]"}], "]"}]}], "+", " ", 
         RowBox[{
          RowBox[{"abarPup", "[", 
           RowBox[{"[", 
            RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], "]"}], 
          RowBox[{"abarPup", "[", 
           RowBox[{"[", 
            RowBox[{"\[Beta]", ",", "\[Delta]"}], "]"}], "]"}]}]}], ")"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Gamma]", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Delta]", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AAup", " ", "=", " ", 
   RowBox[{"Simplify", "[", " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       FractionBox["\[Kappa]A", 
        RowBox[{"1", "+", "\[Nu]A"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["\[Nu]A", 
           RowBox[{"1", "-", "\[Nu]A"}]], " ", 
          RowBox[{"abarAup", "[", 
           RowBox[{"[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}], 
          RowBox[{"abarAup", "[", 
           RowBox[{"[", 
            RowBox[{"\[Gamma]", ",", "\[Delta]"}], "]"}], "]"}]}], "+", " ", 
         RowBox[{
          RowBox[{"abarAup", "[", 
           RowBox[{"[", 
            RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], "]"}], 
          RowBox[{"abarAup", "[", 
           RowBox[{"[", 
            RowBox[{"\[Beta]", ",", "\[Delta]"}], "]"}], "]"}]}]}], ")"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Gamma]", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Delta]", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.672920097167767*^9, 3.6729201055599413`*^9}, {
  3.685635838403253*^9, 3.685635891591775*^9}, {3.710774062935363*^9, 
  3.710774065535244*^9}}],

Cell["\<\
\[LineSeparator]The stretching energy composed of the perimeter and area \
contributions\
\>", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788309025259*^9}, {
   3.685788342130999*^9, 3.685788382557002*^9}, {3.685790344998458*^9, 
   3.685790363015284*^9}, {3.685790407825108*^9, 3.685790411329431*^9}, {
   3.692884812433345*^9, 3.6928848148245707`*^9}, {3.704376238205122*^9, 
   3.704376248078108*^9}, 3.710780046697597*^9, {3.71081294955094*^9, 
   3.7108129578702583`*^9}, {3.7108698927048388`*^9, 3.710869894672862*^9}, 
   3.711133192240883*^9, 3.7125827130722017`*^9, 3.7222965043561*^9},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"6", " ", "\[Alpha]P", " ", "\[Kappa]P"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]", "=", "1"}], "2"], 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"\[Beta]", "=", "1"}], "2"], 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"\[Gamma]", "=", "1"}], "2"], 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"\[Delta]", "=", "1"}], "2"], 
               RowBox[{
                FractionBox["1", "2"], 
                RowBox[{"APup", "[", 
                 RowBox[{"[", 
                  RowBox[{
                  "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", 
                   "\[Delta]"}], "]"}], "]"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"a", "[", 
                   RowBox[{"[", 
                    RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}], " ", 
                  "-", " ", 
                  RowBox[{"abarP", "[", 
                   RowBox[{"[", 
                    RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}]}], 
                 ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"a", "[", 
                   RowBox[{"[", 
                    RowBox[{"\[Gamma]", ",", "\[Delta]"}], "]"}], "]"}], " ", 
                  "-", " ", 
                  RowBox[{"abarP", "[", 
                   RowBox[{"[", 
                    RowBox[{"\[Gamma]", ",", "\[Delta]"}], "]"}], "]"}]}], 
                 ")"}]}]}]}]}]}], ")"}], "6", " ", "\[Alpha]P"}], " ", 
         ")"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a11", "\[Rule]", " ", 
          RowBox[{"\[Alpha]A", " ", "a11"}]}], ",", " ", 
         RowBox[{"a22", "\[Rule]", " ", 
          RowBox[{"\[Alpha]A", " ", "a22"}]}]}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Kappa]A", "\[Rule]", " ", 
       RowBox[{
        FractionBox[
         RowBox[{"6", " ", "\[Alpha]P", "  ", "\[Kappa]P", " "}], 
         "\[Alpha]A"], "\[Zeta]"}]}], "}"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]A", "\[Rule]", " ", 
     RowBox[{"\[Xi]", " ", 
      SuperscriptBox["\[Alpha]P", "2"]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.710869919174765*^9, 3.710870047170259*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"2", " ", "\[Epsilon]P"}]}], ")"}], "2"], " ", 
    SuperscriptBox["\[Epsilon]P", "4"]}]], 
  RowBox[{"3", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"2", " ", "\[Epsilon]P"}]}], ")"}], "2"], " ", 
      SuperscriptBox["\[Epsilon]P", "4"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Epsilon]P", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "\[Epsilon]P"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a11", " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"2", " ", "\[Epsilon]P"}]}], ")"}]}], "+", 
        RowBox[{"a22", " ", 
         SuperscriptBox["\[Epsilon]P", "2"]}]}], ")"}], " ", "\[Xi]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["a11", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"2", " ", "\[Epsilon]P"}]}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", "a11", " ", "a22", " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"2", " ", "\[Epsilon]P"}]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]P", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["a22", "2"], " ", 
         SuperscriptBox["\[Epsilon]P", "4"]}]}], ")"}], " ", 
      SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.710869908425138*^9, {3.710869938546788*^9, 3.710869973020338*^9}, {
   3.710870021464281*^9, 3.710870047789513*^9}, 3.710873649802796*^9, 
   3.710984279928947*^9, 3.710988600078195*^9, 3.7110209202488003`*^9, 
   3.711036171603816*^9, 3.7111331937487717`*^9, 3.7222721213107758`*^9, 
   3.722296505615058*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"6", " ", "\[Alpha]P", " ", "\[Kappa]P"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]", "=", "1"}], "2"], 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"\[Beta]", "=", "1"}], "2"], 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"\[Gamma]", "=", "1"}], "2"], 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"\[Delta]", "=", "1"}], "2"], 
               RowBox[{
                FractionBox["1", "2"], 
                RowBox[{"AAup", "[", 
                 RowBox[{"[", 
                  RowBox[{
                  "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", 
                   "\[Delta]"}], "]"}], "]"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"a", "[", 
                   RowBox[{"[", 
                    RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}], " ", 
                  "-", " ", 
                  RowBox[{"abarA", "[", 
                   RowBox[{"[", 
                    RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}]}], 
                 ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"a", "[", 
                   RowBox[{"[", 
                    RowBox[{"\[Gamma]", ",", "\[Delta]"}], "]"}], "]"}], " ", 
                  "-", " ", 
                  RowBox[{"abarA", "[", 
                   RowBox[{"[", 
                    RowBox[{"\[Gamma]", ",", "\[Delta]"}], "]"}], "]"}]}], 
                 ")"}]}]}]}]}]}], ")"}], "\[Alpha]A"}], ")"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a11", "\[Rule]", " ", 
          RowBox[{"\[Alpha]A", " ", "a11"}]}], ",", " ", 
         RowBox[{"a22", "\[Rule]", " ", 
          RowBox[{"\[Alpha]A", " ", "a22"}]}]}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Kappa]A", "\[Rule]", " ", 
       RowBox[{
        FractionBox[
         RowBox[{"6", " ", "\[Alpha]P", "  ", "\[Kappa]P", " "}], 
         "\[Alpha]A"], "\[Zeta]"}]}], "}"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]A", "\[Rule]", " ", 
     RowBox[{"\[Xi]", " ", 
      SuperscriptBox["\[Alpha]P", "2"]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{3.7108701237495737`*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a11", "2"], "+", 
     RowBox[{"a11", " ", "\[Epsilon]A", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"a22", " ", "\[Epsilon]A"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Epsilon]A", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"a22", " ", "\[Epsilon]A", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"a22", " ", "\[Epsilon]A"}]}], ")"}]}]}], ")"}]}]}], ")"}],
    " ", "\[Zeta]"}], 
  RowBox[{"3", " ", 
   SuperscriptBox["\[Epsilon]A", "2"]}]]], "Output",
 CellChangeTimes->{3.710870127705447*^9, 3.710873649923654*^9, 
  3.710984280075708*^9, 3.710988600166765*^9, 3.711020920379676*^9, 
  3.711036171689638*^9, 3.7111331955903187`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"\[Kappa]P", ",", "\[Alpha]P", ",", "\[Kappa]A", ",", "\[Alpha]A"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.7095506147458277`*^9, 3.7095506212035007`*^9}, {
  3.710774148405994*^9, 3.710774149910592*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"En", "[", 
    RowBox[{
    "a11_", ",", "a22_", ",", "\[Epsilon]A_", ",", "\[Epsilon]P_", ",", 
     "\[Xi]_", ",", "\[Zeta]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"16", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"2", " ", "\[Epsilon]P"}]}], ")"}], "2"], " ", 
       SuperscriptBox["\[Epsilon]P", "4"]}]], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"2", " ", "\[Epsilon]P"}]}], ")"}], "2"], " ", 
         SuperscriptBox["\[Epsilon]P", "4"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Epsilon]P", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "\[Epsilon]P"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a11", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", "\[Epsilon]P"}]}], ")"}]}], "+", 
           RowBox[{"a22", " ", 
            SuperscriptBox["\[Epsilon]P", "2"]}]}], ")"}], " ", "\[Xi]"}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["a11", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"2", " ", "\[Epsilon]P"}]}], ")"}], "2"]}], "+", 
           RowBox[{"2", " ", "a11", " ", "a22", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", "\[Epsilon]P"}]}], ")"}], " ", 
            SuperscriptBox["\[Epsilon]P", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a22", "2"], " ", 
            SuperscriptBox["\[Epsilon]P", "4"]}]}], ")"}], " ", 
         SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], " ", "+", " ", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a11", "2"], "+", 
        RowBox[{"a11", " ", "\[Epsilon]A", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"a22", " ", "\[Epsilon]A"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Epsilon]A", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"a22", " ", "\[Epsilon]A", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"a22", " ", "\[Epsilon]A"}]}], ")"}]}]}], ")"}]}]}], 
       ")"}], " ", "\[Zeta]"}], 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Epsilon]A", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.692843489729288*^9, 3.692843497475863*^9}, {
   3.692843528050459*^9, 3.6928436077342176`*^9}, 3.693250230774425*^9, 
   3.6935291650085983`*^9, {3.694638679985592*^9, 3.6946386969006367`*^9}, {
   3.694734357849339*^9, 3.694734358094989*^9}, 3.705584164618217*^9, 
   3.709549883667591*^9, {3.7095506249238577`*^9, 3.7095506254055567`*^9}, {
   3.710774108369486*^9, 3.710774143945805*^9}, 3.710783889633354*^9, 
   3.7108125038297997`*^9, 3.710812780003372*^9, 3.710813205297266*^9, {
   3.7108702061574097`*^9, 3.71087024786096*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7095506129456453`*^9, 3.709550613266636*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.708178548603402*^9, 3.70817857868307*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.7081785526273203`*^9, 3.708178588325873*^9}],

Cell[TextData[{
 "The equilibrium value of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", "11"], TraditionalForm]]],
 " in the absence of loads"
}], "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788309025259*^9}, {
   3.685788342130999*^9, 3.685788382557002*^9}, {3.685790344998458*^9, 
   3.685790363015284*^9}, {3.685790407825108*^9, 3.685790411329431*^9}, {
   3.692884812433345*^9, 3.6928848148245707`*^9}, {3.704376238205122*^9, 
   3.704376248078108*^9}, {3.709399593503251*^9, 3.709399605591509*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[BoxData[
 RowBox[{
  RowBox[{"a11tmp", "[", 
   RowBox[{"\[Xi]_", ",", "\[Zeta]_"}], "]"}], ":=", 
  RowBox[{"a11", "/.", 
   RowBox[{
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{"{", " ", 
       RowBox[{
        RowBox[{"En", "[", 
         RowBox[{"a11", ",", "a22", ",", "\[Epsilon]A", ",", 
          RowBox[{
           FractionBox["3", "2"], 
           FractionBox[
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"Tanh", "[", "\[Epsilon]P", "]"}]}], "2"]}], ",", 
          "\[Xi]", ",", "\[Zeta]"}], "]"}], ",", 
        RowBox[{"0", "<", "\[Epsilon]A"}], ",", " ", 
        RowBox[{"0", "<", "a11", "\[LessEqual]", "a22"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a11", ",", "0.5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"a22", ",", "3.1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]A", ",", "0.5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]P", ",", "2"}], "}"}]}], "}"}], ",", 
      RowBox[{"AccuracyGoal", "\[Rule]", "9"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "8"}]}], "]"}], 
    "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}]], "Input",
 CellChangeTimes->{{3.710774187264214*^9, 3.710774227457322*^9}, {
  3.710870494627551*^9, 3.710870568430691*^9}, {3.71087072412922*^9, 
  3.710870739719973*^9}, {3.7108708661169643`*^9, 3.710870871539261*^9}, {
  3.710873667552064*^9, 3.71087369352141*^9}}],

Cell["The prescribed strain:", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788309025259*^9}, {
   3.685788342130999*^9, 3.685788382557002*^9}, {3.685790344998458*^9, 
   3.685790363015284*^9}, {3.6857904218972387`*^9, 3.685790446954488*^9}, {
   3.7043762596626863`*^9, 3.704376330705883*^9}, {3.7043763769979563`*^9, 
   3.704376483553165*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"0.01", " ", "i"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "200", ",", "4"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.710874943375671*^9, 3.710874970489277*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"sol", "[", 
    RowBox[{"\[Xi]_", ",", "\[Zeta]_", ",", 
     RowBox[{"a110_", "?", "NumberQ"}]}], "]"}], ":=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"NMinimize", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"En", "[", 
            RowBox[{
             RowBox[{"a110", "+", 
              RowBox[{
              "\[CapitalDelta]", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}]}], ",", "a22", ",", "\[Epsilon]A", 
             ",", 
             RowBox[{
              FractionBox["3", "2"], 
              FractionBox[
               RowBox[{"1", " ", "+", " ", 
                RowBox[{"Tanh", "[", "\[Epsilon]P", "]"}]}], "2"]}], ",", 
             "\[Xi]", ",", "\[Zeta]"}], "]"}], ",", 
           RowBox[{"0.0001", "<", "\[Epsilon]A"}], ",", 
           RowBox[{"0", "<", "a22"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"a22", ",", "\[Epsilon]A", ",", "\[Epsilon]P"}], "}"}], ",", 
         RowBox[{"MaxIterations", "\[Rule]", "500"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "\[CapitalDelta]", "]"}]}], "}"}]}], "]"}], 
     ",", 
     RowBox[{"ProgressIndicator", "[", 
      RowBox[{"i", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"Length", "[", "\[CapitalDelta]", "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.693260401942709*^9, 3.693260423575164*^9}, 
   3.693260465338379*^9, {3.69326320079088*^9, 3.693263205405999*^9}, {
   3.693263472155016*^9, 3.6932634863795547`*^9}, {3.693263560225038*^9, 
   3.693263571320477*^9}, {3.693264105286305*^9, 3.6932641283081417`*^9}, {
   3.693264164331087*^9, 3.6932641668489237`*^9}, {3.69327355719073*^9, 
   3.693273560811439*^9}, {3.6946388758085814`*^9, 3.694638880422943*^9}, {
   3.6946389166100492`*^9, 3.6946389179930887`*^9}, {3.694639813364272*^9, 
   3.69463981385739*^9}, 3.6947354111361513`*^9, {3.694735499904636*^9, 
   3.694735508602363*^9}, {3.694735920496035*^9, 3.694735923292275*^9}, {
   3.6947361984463587`*^9, 3.6947362117050457`*^9}, {3.7055856646848707`*^9, 
   3.7055856806050663`*^9}, {3.708195592792632*^9, 3.708195626312632*^9}, {
   3.709550589329926*^9, 3.709550589659671*^9}, {3.710774370927868*^9, 
   3.7107743815131903`*^9}, 3.710812894572266*^9, {3.710812928034066*^9, 
   3.71081293087821*^9}, {3.71081342089433*^9, 3.7108134254190397`*^9}, 
   3.710815804028551*^9, 3.710815836030141*^9, {3.710870347924802*^9, 
   3.710870388596984*^9}}],

Cell["\<\
Defining the range of strain \[CapitalDelta], and the area parameter \
\[Alpha]A described by AreaRatio, as well as the target shape index \[Eta]l.\
\>", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788309025259*^9}, {
   3.685788342130999*^9, 3.685788382557002*^9}, {3.685790344998458*^9, 
   3.685790363015284*^9}, {3.685790407825108*^9, 3.685790411329431*^9}, {
   3.692884812433345*^9, 3.6928848148245707`*^9}, {3.704376238205122*^9, 
   3.704376248078108*^9}, {3.709399593503251*^9, 3.709399605591509*^9}, {
   3.709399765331517*^9, 3.709399819334826*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Xi]l", " ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      SqrtBox[
       FractionBox["36", 
        FractionBox[
         RowBox[{"3", " ", 
          SqrtBox["3"]}], "2"]]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["2.5", 
         SqrtBox[
          FractionBox["36", 
           FractionBox[
            RowBox[{"3", " ", 
             SqrtBox["3"]}], "2"]]]], ")"}], 
       FractionBox["i", "10"]]}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.710783914177516*^9, 3.7107839389409733`*^9}, {
   3.710783975641308*^9, 3.710783999306506*^9}, 3.710784057511352*^9, {
   3.7108124279190283`*^9, 3.710812430286474*^9}, {3.710812571400365*^9, 
   3.710812571998654*^9}, 3.71087040336135*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AreaRatio", " ", "=", " ", 
   FractionBox["36", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", 
       SqrtBox["3"]}], "2"], 
     SuperscriptBox["\[Xi]l", "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.710784006723713*^9, 3.710784032137065*^9}, 
   3.710870418681807*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SOL1", "=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"sol", "[", 
        RowBox[{"k", ",", "0.125", ",", 
         RowBox[{"a11tmp", "[", 
          RowBox[{"k", ",", "0.125"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "AreaRatio"}], "}"}]}], "]"}], ",", 
     RowBox[{"ProgressIndicator", "[", 
      RowBox[{"k", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"First", "[", "AreaRatio", "]"}], ",", 
         RowBox[{"Last", "[", "AreaRatio", "]"}]}], "}"}]}], "]"}]}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.710870953137782*^9, 3.710870953280064*^9}, 
   3.710870991964012*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SOL2", "=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"sol", "[", 
        RowBox[{"k", ",", "0.25", ",", 
         RowBox[{"a11tmp", "[", 
          RowBox[{"k", ",", "0.25"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "AreaRatio"}], "}"}]}], "]"}], ",", 
     RowBox[{"ProgressIndicator", "[", 
      RowBox[{"k", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"First", "[", "AreaRatio", "]"}], ",", 
         RowBox[{"Last", "[", "AreaRatio", "]"}]}], "}"}]}], "]"}]}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{3.710870956279416*^9, 3.710870994173131*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SOL3", "=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"sol", "[", 
        RowBox[{"k", ",", "0.5", ",", 
         RowBox[{"a11tmp", "[", 
          RowBox[{"k", ",", "0.5"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "AreaRatio"}], "}"}]}], "]"}], ",", 
     RowBox[{"ProgressIndicator", "[", 
      RowBox[{"k", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"First", "[", "AreaRatio", "]"}], ",", 
         RowBox[{"Last", "[", "AreaRatio", "]"}]}], "}"}]}], "]"}]}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.71087095792829*^9, 3.710870958104436*^9}, 
   3.710870995077718*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SOL4", "=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"sol", "[", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"a11tmp", "[", 
          RowBox[{"k", ",", "1"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "AreaRatio"}], "}"}]}], "]"}], ",", 
     RowBox[{"ProgressIndicator", "[", 
      RowBox[{"k", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"First", "[", "AreaRatio", "]"}], ",", 
         RowBox[{"Last", "[", "AreaRatio", "]"}]}], "}"}]}], "]"}]}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.710870959576517*^9, 3.7108709597287083`*^9}, 
   3.7108709962682457`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SOL5", "=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"sol", "[", 
        RowBox[{"k", ",", "2", ",", 
         RowBox[{"a11tmp", "[", 
          RowBox[{"k", ",", "2"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "AreaRatio"}], "}"}]}], "]"}], ",", 
     RowBox[{"ProgressIndicator", "[", 
      RowBox[{"k", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"First", "[", "AreaRatio", "]"}], ",", 
         RowBox[{"Last", "[", "AreaRatio", "]"}]}], "}"}]}], "]"}]}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.710870961136613*^9, 3.710870961271612*^9}, 
   3.710870996957294*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SOL6", "=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"sol", "[", 
        RowBox[{"k", ",", "4", ",", 
         RowBox[{"a11tmp", "[", 
          RowBox[{"k", ",", "4"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "AreaRatio"}], "}"}]}], "]"}], ",", 
     RowBox[{"ProgressIndicator", "[", 
      RowBox[{"k", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"First", "[", "AreaRatio", "]"}], ",", 
         RowBox[{"Last", "[", "AreaRatio", "]"}]}], "}"}]}], "]"}]}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.7108709626164494`*^9, 3.710870962760426*^9}, 
   3.710870997589629*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SOL7", "=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"sol", "[", 
        RowBox[{"k", ",", "8", ",", 
         RowBox[{"a11tmp", "[", 
          RowBox[{"k", ",", "8"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "AreaRatio"}], "}"}]}], "]"}], ",", 
     RowBox[{"ProgressIndicator", "[", 
      RowBox[{"k", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"First", "[", "AreaRatio", "]"}], ",", 
         RowBox[{"Last", "[", "AreaRatio", "]"}]}], "}"}]}], "]"}]}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.71087096420859*^9, 3.710870964351903*^9}, 
   3.7108709986372213`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sol", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "SOL1", ",", "SOL2", ",", "SOL3", ",", "SOL4", ",", "SOL5", ",", "SOL6", 
     ",", "SOL7"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.710870967672476*^9, 3.7108709846413527`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{"\"\<SolModDoubleWell.wdx\>\"", ",", "Sol", ",", "\"\<WDX\>\""}], 
    "]"}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.709299220580315*^9, 3.70929922137969*^9}, 
   3.709400168936988*^9, {3.710807250765484*^9, 3.710807259315228*^9}, 
   3.710809815473632*^9, {3.7108673933627*^9, 3.7108673971627293`*^9}, {
   3.710871023284803*^9, 3.7108710250989323`*^9}, {3.71087252376259*^9, 
   3.710872523920843*^9}, {3.710873753792699*^9, 3.7108737553990507`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Sol", "=", 
    RowBox[{"Import", "[", "\"\<SolModDoubleWell.wdx\>\"", "]"}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.710984285378129*^9, 3.710984292551076*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.709299172417029*^9, 3.7092991996301107`*^9}, 
   3.710867223692275*^9}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.709554303663405*^9, 3.709554304056532*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SOLL", "\[LeftDoubleBracket]", "9", "\[RightDoubleBracket]"}], 
     ",", 
     RowBox[{"SOLL", "\[LeftDoubleBracket]", "10", "\[RightDoubleBracket]"}], 
     ",", 
     RowBox[{"SOLL", "\[LeftDoubleBracket]", "11", "\[RightDoubleBracket]"}], 
     ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[CapitalDelta]", ",", 
        RowBox[{
         RowBox[{"Sol", "\[LeftDoubleBracket]", 
          RowBox[{"4", ",", "9"}], "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", 
         RowBox[{";;", ",", "1"}], "\[RightDoubleBracket]"}]}], "}"}], 
      "\[Transpose]"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[CapitalDelta]", ",", 
        RowBox[{
         RowBox[{"Sol", "\[LeftDoubleBracket]", 
          RowBox[{"4", ",", "10"}], "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", 
         RowBox[{";;", ",", "1"}], "\[RightDoubleBracket]"}]}], "}"}], 
      "\[Transpose]"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[CapitalDelta]", ",", 
        RowBox[{
         RowBox[{"Sol", "\[LeftDoubleBracket]", 
          RowBox[{"4", ",", "11"}], "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", 
         RowBox[{";;", ",", "1"}], "\[RightDoubleBracket]"}]}], "}"}], 
      "\[Transpose]"}]}], "}"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "38", "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[CapitalDelta]\>\"", ",", 
      "\"\<E/\!\(\*SubscriptBox[\(\[Kappa]\), \
\(P\)]\)\!\(\*SubscriptBox[\(P\), \(0\)]\)\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", 
      RowBox[{"(", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ")"}], 
      ",", "48"}], "]"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Disk", "[", "]"}], "}"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "12"}]}], "]"}]}], ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"ColorData", "[", 
     RowBox[{"100", ",", "\"\<ColorList\>\""}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.711133277473344*^9, 3.711133335841104*^9}, {
  3.7111334239911203`*^9, 3.711133449112843*^9}, {3.711134013029727*^9, 
  3.711134084255661*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, 
     {RGBColor[0.0684356, 0.645252, 0.782123], PointSize[
      0.007333333333333334], AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwtUntI01EYnZvOJxK0on8aWTMUtWQ9wMCdi4pL8pFCOsjaWA8KK0WNsixt
NKYuNl8TbaaSJiZpw1GaleKT/nBqFCpJ6CwnuqY2U3v4yP28By73j+/e851z
vs9Hnppwic1isYRbx3G38ZXW+DYN2FZfTfyLXTjCwAgv6Tm5wDsZJ813eM3i
LvRmnGjwmk/Hil+ytnv5A2ZFezxLHuQigSEYRmOVe5y1WgV/R9nvMzID84NM
vhqwGIxBprBzOwaLMFqbFuoxOg7hAf/yxS8laBY7GkxA2si7Ltirw9bnLQYz
eFk/wpGvo/VvKOsWJF4U6FDBYBp5/UOddm4pHOr5yhkEK4vbKyXFcLDXps0i
QzbSIhQXgpGTbEXwqa8HxWtqMHRiG9JnwqbqIlTU7wIKY09Hmp8qwDzXLiJn
cFNVrc6m/D9xTxm9nlWXibs8hyI7cibezltKU2i/JYimvle8SZLhMoNfSOLs
WzCnxtH+y7htryzg2IU0rxUIbM8vTCZOirb1rCIlYsne0eoDhi70Nz5JNdMv
8yKpvj/QWgwNNsVZmu9fOL8eqHYrvgpmfPx/6J+N8c4uzQQjj7eGmMCw3KPR
98HQeayjvqj8GGftIZ3HBvRXqh7Jh9Rg4l7egFmvYD3+WATGrnUTljRdgGdo
GfXHIhbJQlVggJ7WWaRlvzxYEVtD/TqRvp7jxvdRtWDsmJ1IyqCtz6Cqp/7Z
5PD0ZkabWyOdP5uIetxj/UxNNA8OCXkiMz2bM8A04ACH8HdLg4w7jHReziTc
RbZzXPKK7oczEa/G3wrpaaV5uZAxpdfQTFw7tvfZhdRc059Z33hH8+OSG/mH
orTDnXSfuGSuSV0okXfRPF2JdiTnfLutG3WMYVcyYfAX3yzoxX9UEHco
       "]]}, 
     {RGBColor[0.98993, 0.699651, 0.0271887], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwtUn0s1GEcPxy3WS+TK3+0bqM3evfS1hY+j7G7ihQmJSHDXE1eilo4bl5K
dqz8IZZTo1gkOSErh2RH2NkyNRoX1tkp5+Uux1Hu1/PZnj1/fJ/n8/18Pt+v
fVRCYIw5i8Vy2Timu5WXqwloLcSut+xk8ZoZXBnI0GjLfVAr5+OU6i63XtAJ
6xzpjTzZFegdw4q6dAp0ONhVK/viEMgQKPGxoyjhsCIRTqay4xf4NO8Y8F69
CRaDr+BHZDrN1qdgpDLRw3pkFF2pB71lyhTUC0wNxiHlld2xE9/CxucNBhW6
XJZK8znJtD4JP2enyYF78ShlMI3B8QnfasTCpJ6X+xMtXvM+uZvCYWKvTJyB
KOb6+pxLABg5YRqkV0n8Rw3uYOgEv7B/a36aqIxL/c6h7mmMbE2o9WSeF2nB
1n57aWhwpfzz2DtzqdRv7BzSuCZFC/BqSw+JU0fSfosIr8pQ12THI5bBEkTY
7lluTKX9dTipKJaLn2TRvPQYVUaq3brzqJ4/KNcdFwwbJWDoPJZRMXim9+q+
YqrPgM9JtVkdYyU03xW8OeCvmtldDmZ8vFXY2/QcMoiegZHHNWIhvUwT3FwF
hs56DWpb3tTIiRo6j3Vs2ax/7cqpAxO3bh1ThQXlbJsGMHY1fyFp2xOw6NNI
/bFIxmTT2ecVTbTOIlqp0DPIvoX6NSNJ9ZKVo33vwNhRmRGHV7eJsOw99W9O
ds7ygh0fyen8zcmR6QR+78VOmocF8al5OBFt7MJAvwkW5PF9Q6he1k3zYZO5
YmNrQWYP3Q82+dAo+uQcoaB5WZL2bF+3pcA+/N9nS3JZSuTfQ/tpflZEmPkD
y6mDdJ+syPnE31EvgpQ0Tw4JEccPz6cM4VpjjnsJn0MunN52LLp9CP8AzxF9
8A==
       "]]}, 
     {RGBColor[0.450866, 0.379481, 1.], PointSize[0.007333333333333334], 
      AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQBWIQvUOu9XXgjj77SKV7WzasV7AzBoPN9gv+lLju/XXc
zuNhlcg694P2QStjf9z4/d/um0ZM/6GvJ+wn2OvcX7hewT4IbMAFexaFIO++
X2b2miBpjSv2DAZS6e//e9gzgMEN+xlx/JXmceH21xcX2HJdv22/Svut6rtl
yfbr3EEW3LfXKPnIazYtzx6oGWjCQ/sXGoxazfllUPnH9k6Z3D3V2fX2M8Hg
qT3j+pp8NqNWe5Dr5Vqf20ewvLbr39NtDzJ9ccFLewWBOVIdGyfag50T89p+
Vk6mwmqJafZg49zf2pdMaLp5VGK2PcS/7+291Y1vyUYvsAcr7/9gH83Mty2n
ajHU/I/2exnnfPn6epl9tQjIRZ/sv9z6eEBz4yqofZ/t1596x+91ep19Ghh8
sRe4HbBpx9yNUPu/2rMlN9j5MG6Bhtc3e173b11nJ2yDuue7/YQJf7/N9dlp
DzbO9of9csZPwiKme6Du+2m/99ct4Vqv/dDw/WVf7+7H0O920B4cfXK/7Vcv
rEqa9e+QPdh5In/seb7ltdecPWIPNo7rr/3VHUc7/DYfg8bHP/uyMlkx9Q0n
7MHB/fWf/Vsttr1SR07Zg737+r9913YrdZv3Z6D+Y3C49HlewBzD81B5BgcX
FbnopUcv2IfUHvwe5MvoEOYpZJCy76I9AC7mFsY=
       "]]}, 
     {RGBColor[0.369422, 0.7, 0.229826], PointSize[0.007333333333333334], 
      AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwtUntIk1EcXVsjMikkJf9YPhBKRal8VVaeSMPhI9NQEYy21dIkcWNpNkO+
5nytZMxtgYJh+FihDaJMCaLhK5EWaeYqk5yvMhVfm8s0l9/nPXC53D/u+Z3z
O8dXlJciZrNYrJCtQ99F7sZYq1yJhM2hvitaDmpraDzF3ZCWwJsrcXCxNEjO
uLQj1mm0ecVdRePWy9JgQof4LWUbkKLL7p+p7uyBXeO3lL2rCFY5TdiPkK/U
ztAkBVgMPiL+rI9jfk851J30h0Hw03tV+yvvw7t0NrnD6zMao0baTfVq0Grc
jRbU5U50t9RqEMUI+IYRkTFh9IAW5vc0voNvGuIGQIdMhvAHBsoO7sh20WOV
lmMfQ9ve57pLBXryfxw32HX7nAo9mHGlE/Dx7Xa9EKYnfJN4IZ9Rcat18GAE
TEMYefH8EYOW8P+Ec2F3xiRVTfz/QoS3cOl3kAZzNN3sDFYlg48DpWqEMpiF
4F3TvJ/gAbb3O4cTbMPJ6NOVZF/zyA/vGvTxLCP7XUA6Tylr5JQggBm4iJ5n
IkGGK0X0LcKgVYiriuSQ0uMlS6AMMSxFdD7Ru4wPlwOnRfckoNUkdyyjUD4W
FlueTfSvoDiN7SgMFpI8bLDmeTaveKQRPzbkcMfFBf188JkA7Wg+vtBqbQ4n
/uz4NEy9bOK6k/xW8eRNhG9hWFPUtl8HsvKEwTkyHhg7FgfclMJXJRWRxP8f
jMafiqmPSyR5r8HN+zbbPJZB9rGGNrMgufjYNWRdp/EXw1OyRzm8XLKfdRQo
OWbFiIz0Yx3rtxxTiRw5UhjDG7DUBB12llAk/w2oXvsfGs9Xkj7/QzFvVJr0
pYL0YRMe5zg1R1urSF83oVRl9Qbf0ZB+OPGwz5jan6rDfwXpf64=
       "]]}, 
     {RGBColor[0.942659, 0.463296, 0.151884], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwtUnlI03EcXVYWyzBqmo0O5q1koMZaS30gaQNNmZRoSJJ5ZznPeUTmvBYe
K1Si5bq0wqFWRigdshxqSMEqxjoWNo9UprjW5n3k7+f3wZcv3z++7/Pe5z1O
QmZUkg2DwfBbP9RdzOo4ZSgqR0P22C5uqClIfodCKzTnizNb9nLB1DWLApld
WHXheat2RqJl/aVrVsEzQqMKt4uD2uoZJ+vtQ6Lce2z/y0QYiijCQSyK59w9
PS6BQUMDftORqvu5Ish6qQ9f4Gi3xpV8zsahCqOw+6AWNt9OZmtqc0GpYXXo
wPavcWLJ8xBEC/gBOS/hWpo5D58+UtCj0meqx0+RhziacAjOZT97HrTmYpaS
Y/2NUL55m8Unh/wfxmYPRb0kJAv0uIoR6B85DiYcuEL4RqEu1ddyo9LgQAv4
A2bd6GVOaiLhH0edKy/fnhtP/E+A6RyWJAqJxhRFZ5xEqeHwGcuHcPjTMKLX
W+kqeAds7HcKd9X9kki1F9nXNN5Uzzslu2wi+52Bl/hCjDvPEORFDzQhIn8l
wzrDIfpMSBUv9Fn5Aciixov+wuRWOKYoO030miGrfsLhlcSCUiPsNuO9VMYM
fnWR6P8HbnWgvVKYQfKwoClyJl0szCF+LGhLaZvWniuEgA7Qird69tEwt+vE
nxWj+7Yqx3aXk/xmoRKpByQFUuJ3DvHenUO+MbWg7ejm0Hri18R47C3ifx7D
Dvz0ytAGkvcCSvaU9XRn3yb7WED798abvkNypCRTWET5jQRtfc09sp8l2B87
HvA68CHpxxKUz7WTPtHNiKINLyOY3X91RPaY5L+MqlTbDJbxKTb6vALHxs4m
a4qS9GEVgu2Kr1227aSvq+BJt7ClA89IP9ZQsFC1Q3D2Bf4DMWl9tA==
       "]]}, 
     {RGBColor[0.214511, 0.528391, 0.957413], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwtUntIk1EcXWWapjRIA8kcqUkZw3IkaegRGVgJolMw1Eotm1qSCpVTk7I0
mNhqZaWS5jZKW0pp1mYZNh/ZzM0WMrKFaWHazMfafD/y+3YPXC73j3t+5/zO
2Zl8npeynsFg+K0d6s5zbggbyr0O1hG5mmdxC6oop1AHfpWg2ydLHOygl2YG
ObyG6ZYysIqtC5atvfTSNqRL4ty3es0Et1t2J4hUnfDVTGieKZkYyqUI1UgU
sxq1FzzBoNGHfA/XxiI/DkQq6oMOx8uno+UjIWAVGaMU7v2wnazY7p8cDkqN
c4MeH6N6awN0MbAKGEDLgidbwDqB3k8UDBi9l32ofOI0EmjCQfwxCI1pu85h
hpJj+YF+efO+htRs8n8YA1dbm28WXwI9rugn9pd+NQtyLhO+X8hweliv9CqE
Cy1gBIJqtm3LumLC/xtdspWOtlghrP5HcX/5ouOwjwjjFJ1xDHWmSns+xODQ
MILr5HA7Y28ZrPsdh2x+Mcku/gGs+/qLsSYu8462Etb9TsJDrFFFCKuxhx44
BUH8XTW7q4bom0LIsdKIRKMUWdT4zGkEFbpp/A88JnpNMJT0NLrLakGpiVKY
sEOkWM07KCf6/2FT+zbuU1M9ycMMSf5JZUHac+LHjLjU6cih8Rc4TAdowdFS
Xdyja03EnwXSJNt8A7uZ5DeDHE5IX5PxFfE7C8GTeO/QVgVoO/pZDDDT/Gsk
LcT/HAIrHHWjlW9J3vMom9Vv8a17R/YxjxI71wBuShv4ZygsYIPZe6PNlfdk
P4s4G/65Z1CmIv1YRMyCp27wSzt4tOElFKyGaTc7dZL8l/CS6TKXHtkFa5+X
MRYqtLep+kD6sAIow3nfLd2kryuQfMObpVg16ccqODdOafkdPfgPPfiN4Q==

       "]]}}, {
     {RGBColor[0.0684356, 0.645252, 0.782123], AbsolutePointSize[6], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        GraphicsBox[
         {RGBColor[0.0684356, 0.645252, 0.782123], AbsolutePointSize[6], 
          AbsoluteThickness[1.6], DiskBox[{0, 0}]},
         ImageSize->12], {0., 0.}], CompressedData["
1:eJw9Un0s1HEcvhfO66zV1fonS53GUCa1afF8h7ksL7HitpTbpVapGFopopub
t3bn7aQIi0wWGStSMa/rD6+rYVnjFMZ16IRevHT39V3P9vnjt8/393ye5/l8
7GQxoRf5HA7H3VBcQ/EM1Wyr0IY0K8HT2itDXuzEYYpGWEeek4lsInBCc0dY
J25HV/yxauv5OKw4RKg6lj9g1mu3Vf79VIRSgkHUlFoEa8vS4WhsO3xCgnOm
S5+9EhyKUUjlekFrfy5GKmI9LUfG4LbfsWjxcz7qxMYB44isEV4X7VHD8LOB
QQNh4ncfZKpZ/ysKO0RhUSI1HlFMIaNnoE0vKIBRva1iBq6KvJYSSR6M7BWx
s4iXDje4iXNA5URo4XryywHxWjYonViHuBnvyUrfdOZ3ATlBp/w0T+Wgz1WL
SOnfTC/LTmL8P5CsCFhPrEzAXaFRkR4p42/npwui2bwleE1+e/QmXIpLFD8R
zt+7oIkJZvOXcVtfksXXu7G8ViDSPb8wETbhtaVnFdG+S/rWJjtQOs9f+Bip
nHqZ4cf0/YZqur5aJz/L8v0Dk9e9ZeZ5V0DXZ/sXPbOBNkkFCaDyhGsIdPZO
dQ+4B0pnuY6q3KIj/LU0to8NFF8ufSAbyAaNe3kDmmI55/FQLqhd7SamY9VO
Vp6FzB+HTEsWSp2dilmfQxr2yVzlQeXML5d0dx5tfO9fAWpHwyXR/bru+vQq
5p9HDk1txjeb17D984hXp0WQQ18ty4NPPJ5I+57N1aOv1wg+sd0V6dK4rZHt
y4T4mEp3jElesfswIeLVkFsenU0sL1MyqrAemAluwdY9m5Lya8Vn1jfesfwE
5EbmQX/VYBu7JwGZq83OkcjaWZ5mRDWccr5F14FKatiMjNc7im9mdeFqQ9rx
h35mJMx/u2tU6xBOJ7evhgZy/3//AxxPg7s=
       "]]}, 
     {RGBColor[0.98993, 0.699651, 0.0271887], AbsolutePointSize[6], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        GraphicsBox[
         {RGBColor[0.98993, 0.699651, 0.0271887], AbsolutePointSize[6], 
          AbsoluteThickness[1.6], DiskBox[{0, 0}]},
         ImageSize->12], {0., 0.}], CompressedData["
1:eJwtUntI02EU3XQmSA/ElX9EA+2lPfERBKXnE4eLNEtFLDM1SXGEOS0tUqfD
tEymlH+Uo81CS0lb5kxNqukymaayILHQ0KXSZJbzseV0Wtuv78D9637fueec
e71SMqNTnVkslp+92PZyslcHr8QY1VGBHa852ZI1NgIYqNDiwb3bqA7DCf1N
rlLQDbdbiiulqguw+CRUasxadHl71uv60xHNEOjwoasy86BWBF9H2+cL+G3b
BkNXr4LF4CvCkgp9Z5U5GKkVBbmNjEKTuz9UpcuBUuAYMA4FT3bDU3IN9s92
Bj00/kvVZa7ZtD+JCD/fycHbGahmMI2h8YnweqTBoZ5X8hPtIfP8ko2JcLDX
imYgTr28PucfBUZOghH5ddLIUetxMHSCX9i7pSxPLONSv3NoepyqWhOagpnn
lSZwTN+eW5sDKP88ds+cq44YO408rkPRAkI68+PSDcl03iIS6woMDcUZSGOw
BDG2BsttuXS+Gce0VWrJoyKalwWjumRDYE8p1fMHcvMRwbBNCoYuaBk1Qyf7
Lu6povqs+JTVWNQ19oDmu4JX+yL1MzvlYNbHW4WXe+8Bq/gJGHlcGxbyZcbY
tjowdG5rMHjwpkaONtB9rGPzJsvLANcmMHGb1zFVUS7nuDeDsWv8C2nnrqhF
fgv1xyIFk62nnta00j6LmBTC4BivduqXTbKU0pXD/W/A2NGzifeL60Qoe0v9
O5Hts7xYn/tqun8ncmg6M6zvbDfNw5nwG+5NXLJpMDjggDN5eMcab1H10Hw4
ZK7K1lFe2Evvg0PetYg/+iVpaV4u5H1xeOBSdD/+37MLOa8g6u/xAzS/DURY
+APLuUP0njaQM6LfKc9idDRPVxInyRiez/mMfyfId94=
       "]]}, 
     {RGBColor[0.450866, 0.379481, 1.], AbsolutePointSize[6], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        GraphicsBox[
         {RGBColor[0.450866, 0.379481, 1.], AbsolutePointSize[6], 
          AbsoluteThickness[1.6], DiskBox[{0, 0}]},
         ImageSize->12], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGBQAWJGIGYC4h1yra8Dd/TZRyrd27JhvYKdMRhstl/wp8R1
76/jdh4Pq0TWuR+0D1oZ++PG7/923zRi+g99PWE/wV7n/sL1CvZBYAMu2LMo
BHn3/TKz1wRJa1yxZzCQSn//38OeAQxu2M+I4680jwu3v764wJbr+m37Vdpv
Vd8tS7Zf5w6y4L69RslHXrNpefZAzUATHtq/0GDUas4vg8o/tnfK5O6pzq63
nwkGT+0Z19fksxm12oNcL9f63D6C5bVd/55ue5Dpiwte2isIzJHq2DjRHuyc
mNf2s3IyFVZLTLMHG+f+1r5kQtPNoxKz7SH+fW/vrW58SzZ6gT1Yef8H+2hm
vm05VYuh5n+038s458vX18vsq0VALvpk/+XWxwOaG1dB7ftsv/7UO36v0+vs
08Dgi73A7YBNO+ZuhNr/1Z4tucHOh3ELNLy+2fO6f+s6O2Eb1D3f7SdM+Ptt
rs9Oe7Bxtj/slzN+EhYx3QN130/7vb9uCdd67YeG7y/7enc/hn63g/bg6JP7
bb96YVXSrH+H7MHOE/ljz/Mtr73m7BF7sHFcf+2v7jja4bf5GDQ+/tmXlcmK
qW84YQ8O7q//7N9qse2VOnLKHuzd1//tu7Zbqdu8PwP1H4PDpc/zAuYYnofK
Mzi4qMhFLz16wR4A+uUQSw==
       "]]}, 
     {RGBColor[0.369422, 0.7, 0.229826], AbsolutePointSize[6], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        GraphicsBox[
         {RGBColor[0.369422, 0.7, 0.229826], AbsolutePointSize[6], 
          AbsoluteThickness[1.6], DiskBox[{0, 0}]},
         ImageSize->12], {0., 0.}], CompressedData["
1:eJwtUmtIk2EYnVsjMikkJX8sLwilolTeKitPpOHwkmmoCEbbammSuLE0myFf
c95WMua2QMEovKzQBlGmBJF4S6RFmrnKJOetTMXb5jLNte/zPfD8eH+85znn
OcdPlJ8q5rBYrFDnuDiH7ZxiD2OcRa5E4tZw/2UtB3W1NJ7iTmhL0I3VeLia
GySnXdsR5zBaveOvoNH5Mjd0okP8lrIOStFtC8hSd/XCpvFfztlZDIucJhxA
6FdqR1iyAiwGH5Fwxte+sLsC6i76wxD4GX2qfVX34FM2l9Lh/RmN0aPtnY/U
oNV4GM2oz5vsaanTIJoR8A2jImPi2H4tTO9pfAe/c5gbCB2yGMIfGCw/4JLj
qscaLcc2jrY9z3UXC/Xk/wSus+v3OhR6MOvKJuHr1+N2PlxP+KbwQj6r4tbo
4MkImIEw6sK5wwYt4f8Jx+KuzCmqhvj/hUgf4fLvYA3mabq5WaxJhh4HSdUI
YzAHwbumBX/BfWzfdx7H2YYTMaeqyL0WUBDRPeTrVU7uu4gMnlLWyClFILNw
Cb3PRIJMN4roW4JBqxBXF8shpddLlkEZYlmKmAKidwUfLgXNiO5KQKtJ6VhB
kXw8PK4ih+hfRUk6214UIiR5WGHJ92pe9UwnfqzI5U6ICwf44DMB2tB8bLHV
0hxB/NnwaYR62cT1IPmt4cmbSL+i8Kbobb92ZOcLQ3JlPDB2zHa4K4WvSiuj
iP8/GEs4GfsoPonkvQ53n1ts03gmucc62kyClJKjV5F9jcZfjEzLHuby8sh9
NlCo5JgUozLSjw1s3LRPJ3HkSGUMb8JcG3zIUUqR/Deheh1wcKJASfr8DyW8
MWnyl0rShy14nuXUHmmtJn3dglKV3RdyW0P64cCDfmPaQJoO/wETuX+w
       "]]}, 
     {RGBColor[0.942659, 0.463296, 0.151884], AbsolutePointSize[6], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        GraphicsBox[
         {RGBColor[0.942659, 0.463296, 0.151884], AbsolutePointSize[6], 
          AbsoluteThickness[1.6], DiskBox[{0, 0}]},
         ImageSize->12], {0., 0.}], CompressedData["
1:eJwtUnlI03Ec9SiLZRilZqODeTsyUGOtpT6QNEFTJiUakrS8s5zzmEdkzmvh
sUIlWtqlFQ61MkLpkOVQQwpWIeswbOpSmeJam/fRfj+/Dz5/fP/4vs97n/dY
gqyYZFsrKyt/y1hbxsYyxY6dp7RF5WgQ6XZxwgzB8jsU2qA+X5zVupcDhqZF
GMToxrobl63cGY1Wy0vTooR3lFoZaZ8Aldk7QdbXjyQ5W7f/ZRK0RRThEJbF
C57eXpdgRUMNXtORqvu5Qsj6qA9f4Gy/wZF8FuFQhZ7fc3AYNt9OitS1uaDU
OHZqwAyocXGU5yGYFvADcq7gWroxD58+UhhBpe9Mr39zHhJowlG4lv3sfdCW
i3lKjvk3wnjGbSbfHPJ/DLZezfWS0GzQ6yrGMfLIeUhw4Arhm4CqdKSWE5MO
J1rAHzDqJi6z0pII/yTq3Ln5DpxE4n8KDNeIZGFoLGYoOv00SrWHz5g+RCKA
hh59bIV7+Dtg874zuKsakESrfMi9ZvGmetElxc2a3HcOPuILcZ5cbbAPvdCA
qPy1TPMci+gzIE281G/mBSKbWi/8C4NHoa657DTRa4Ss+gmLWxIPSg2/x4j3
Uhkj5NVFov8fONVBDgp+JsnDhKbouQwxP4f4MaE9tX12+FwhwukAzXg7wjwa
4XGd+DNjYt9WhW53OclvHkqhalBSICV+F5DI7hr1i6sFbUezgLYTv6Ym428R
/4sYc+JlVIY1kLyXULKnrLdHdJvcYwkd3xtv+o3KkZpCYRnlNwTD9TX3yH1W
4HDseODroIekHytQPB+e9o1tQQxteBUhzIGr47LHJP9VVKXZZTrqn2Kzz2tw
buxqMqcqSB/WEb69+Wu3XQfp6zq40i1M6eAz0o8NFCxV7Qg/+wL/AT85fbY=

       "]]}, 
     {RGBColor[0.214511, 0.528391, 0.957413], AbsolutePointSize[6], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        GraphicsBox[
         {RGBColor[0.214511, 0.528391, 0.957413], AbsolutePointSize[6], 
          AbsoluteThickness[1.6], DiskBox[{0, 0}]},
         ImageSize->12], {0., 0.}], CompressedData["
1:eJwtUmtIk2EYnWmapjRIA8kcqUkZw3IkaegRGVgJkksw1Eotm1qSCpVTk7I0
mNhqZaWSphulLaU0a7MMm5ds5mYLGdnCtDBt5mVt3i/t+/YeeH68P97znPOc
sz35PC/FlsFgBFjGxjLrLJPn2hgxnHsdrEMyFc/sEVJRTqEe/CpBj1+WONRJ
J8kMcXoN4y1FcBVbGyq1vHSSdqTXxnlu9pkN7TDvTBApu+CvnlQ/UzAxnEsR
qpAoZjVpLniDQaMf+V7uTUUBHIiU1ActjpfPHJWNhoFVZIiWew7Afqpia2By
JCg1ro06fIzuqwvSxsAqYBCti95sAesE+j5R0GPsXvaB8snTSKAJh/BHLzSk
7TiHWUqO+QcGZC17GlOzyf8RDF5ta7lZfAn0uqKf2Fv61STIuUz4fiHD5WGD
wqcQbrSAUQiq2fatNsWE/ze6paud7bFCWP2P4f7KRecRPxEmKDrDOOqNlY58
iMGhYQDXxel2xu4yWO87AenCUpJD/ANY7/UX481c5h1NJaz3nYKXWK2MElZj
F71wGoL4uyp2dw3RN42wY6VRiQYJsqj1mTMIKfRQB+57TPQaoS/pbfKU1oFS
Ey03YptIvpa3X0b0/8OGji3cp8YGkocJtfknFQVpz4kfE+JSZ44MT7zAQTpA
Mw6XauMeXWsm/syQJNnn69ktJL9Z5HDC+psNr4jfOQiexPuGt8lB29HNYZCZ
FlhT20r8zyO4wlk7VvmW5L2AsjndJv/6d+QeCyhxcA/iprSDf4bCImxNvuvt
rrwn91nC2cjPvUNSJenHEmIWvbVDXzrAow0vo2AtQrPRpYvkv4yXTLf59CPd
sPZ5BePhQke7qg+kD6uAIpL33dxD+rqK2m94sxyrIv1YA+fGKQ2/sxf/AUvI
jeM=
       "]]}, {}}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"E/\\!\\(\\*SubscriptBox[\\(\[Kappa]\\), \
\\(P\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \\(0\\)]\\)\"", TraditionalForm], 
     None}, {
     FormBox["\"\[CapitalDelta]\"", TraditionalForm], None}},
  FrameStyle->Thickness[Large],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Directive[38],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{493.41796875, Automatic},
  LabelStyle->Directive[
    GrayLevel[0], FontFamily -> "Times New Roman", 48],
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 2.955}, {0, 0.2772455663154195}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7111332932239513`*^9, {3.711133324212709*^9, 3.711133336319283*^9}, {
   3.711133431911405*^9, 3.711133449434792*^9}, {3.711133982287105*^9, 
   3.711134084576836*^9}},ImageCache->GraphicsData["CompressedBitmap", "\<\
eJzMvQVUVc8bNnroFgQRUVFRFDspu7u7BRtbAbELbLFbMbBbQWzAwkBMbFER
lVC64RDPnZm99+xzrP/vW+vedT9dp6Zn3ufNmdn0HO3lPn7aaK9JY0dX6ewx
eqb7pLGeVTrN8CBJWhoKhUYKebWqoqDfoVBIb+xfKn0Tf/z/9d2GfdcCivLw
5N4NXL9+XVGevWvh5YfPEP8pAv9UpzgLo9vXZDMqz961sGTn5T/WqSTWeXDS
D1riKpQT6xjbtsSnVCUrEfSHOsqsb2hZ00KtzkifPbwf1TqV2XcdBCycAGG1
NVDKxAJWZcsqSsHS0pLUtbK0hKGuhtiS8K5rbIv7H4WVufiH9tI+30NVU9Ke
tgE27A9BzOdPpL1Pnz6RujHRL9G3RVW19jqP9EWxOL7f29Mmb0p4DWzOxthr
6npTcao/34bC0liTNaIpNqWha4wz9xgpFMEqTVURm3pzeT+MSJquZVU8j8ss
JTa1feYwSHiTmqrRYRSyhGH9samS/FT0cqjC6s3bHGgiNpWXGg1H21JqTSk0
dLHhzH1W4pJKU7ZiU+e2ebBmKjr2QnJ+sbHYVNgBn99GVc6+C+KFYf2xqZyE
V6hvYQiFph4Cbrwx4pDNgmubOuqjIuSetv4MK3FZpamqYlNLJ3Vn3bcZsRhF
gKHYVEzESZjqqo9Kv5w9nsRl/bWp2EdnUFpTAW3TSrgbk2ogjQolWDuxuxoY
+k3fxMH6p6ZQmAO31vXYyCatOSE1JczbSG1UmgblcOVpAitxRaWpamJTN48s
Zs2UrdoJcVlF+mJTwdtn/bbszv2moUAc1Z+aKsiIQbOqpoTSOtgc9FhPbKok
Pw0DHO3Ul13TALuuPmUlrqo0ZSc2tWfOSNa9Sy9PFJRAV2zq7c0AGGuoj6py
3X5IycNfm/rxLhRljRTQ0rNGyJsfOnzZi+Hl2v4XMGhi6e7rrMS1PzRFpoKZ
vV3YyFyXbJeayvgSiZqmempNGVVywYeU/N+aqi429TxoN/RJmlmlFohJU2qL
TR1d6/7bso9YuJuD4U9NleQmoksDS5KsjdUnbmmJTRXn/EDnBhXUmtIxroLw
D8msxHWVpmqITZ3ymc66r9dpPHKKoSk29SJ4Jwx+GVX7kUspQ/ylKT1kfXsG
ezOyKLplEPzkm1CSrN+0AU4c5ho6Rgi4E81q3PhDG5RGC8Z1YkPqPWsDy0t9
fxtVCAakNqp3GIlMYSBqbdiz7zr4GH4cpiRNr5wDvmQpcWjeGF6XAtXv8D1W
MuQPdYkiwYAW9mB6yncbujYsy+ta1uiAb1lFv9WtKS7lFf/5oCrc0EIf2goN
VXkz2e8UKxT6WzUt5CdFw6mcmZo00Le0x+Pvmb/VqSXW2e7R/zfQ9Jm8gcgV
/KWOLuKjgmFpoCHVg6Y+ERNP4m7+oShK8jC5uxMvWrfPVOQCqkVri5OOOLcV
mrSYpj52Xnpy6w9FirK/oYW9ESxq9ERSbolqkToS3B7dQviLD+yXav7/DebP
/6Xf57APXTwNv4El3tPQsX1rtO3QDV4LfHHl3gtBQRCj5PtrTB/aC7Vq1cWU
JduRllekECS+HjJ/fsWBHesxYmAvtGjRCoNGjMPWA6fwLSVHUUYsk574Bf5b
/TBsQA9WZsioCdgWcAZxqbliO4RpSgoQuGcFnGvVQqtOQxD64otCkJT6iH32
EOuWL8KokYPRvUsX9OzbH1NnzcUu/5OIjv0pdKON7ORvOLh/L/b6++PQocNE
LB49SpKPHj2CA/v3Ye/evbjz8KOu1GFRLk5tWYQmpMMOvUcjIjqBTwpEYd28
fBazp4xF29Yt0alrHyxe4Yd7Lz4qzMXeSAO4fT2QNbv/wEFtsbdDAQfhT5IC
Dl9BthJSb19fhGJIp1ZkCZ2xYs8Fqp0UgvQ2gDLtB07t2Iipk8aiT89u6NK9
B0aNnog1G7bi9v2XVF4qJMMNxUrcuhbEOjNm72Sax0/jU1I2HxeTX5GX0b9t
M9Su2xx+h66gkC2kMLvY9y+wYeVi9O7eES1btcO4KZ44fCEUWQVQSFZdwueX
OHzkqFo/lx68gvhPoSX2o8xOwgbv8ahNVnGA22x8TMzgZHt6NRBL5nlgyKB+
6ErI1m/gUHgv9MHRU9fwMz23NCtGTaNCXA08iYXeszB4YB907dwZXbr1xIgx
47BslR9OX7uNlKw8Q7HH/PR4rJzuSlayFoZNXISvydl8ZoXZyThzeC8mjBqE
li1bolf/4Vi3xR9vYpPEMorZYq+06Jypw2GoI8idtl16sgUxN1AwM6O72yx8
jE/R5bMtwqpxbdSE5dJDt/l66Ii0jLhxEvWq2zCJV7l2E/Tv3x9OdSuz31a1
m2LP2RARQQa4f/kIalVlHg1s6zqysg61hbrl67bA/sAwhZ7IoV8enoaFtoJL
00othiIlv0TS2pFhp1HZ3JANTEeyJUpZYvTMRfjwPYWD9ufHxxjcvxc6tWuF
Uvoa2mLR2o1c0KNnL2zdd1OhK/b4/uZBGCvkHuv0nI7sIhHQhsj8EYOR/Toy
ZaVtYomuvfqhW4cW0CW/tQwt4DZ7FX5k5ptxVCqx2dcTPbt3Qz27ikLH2jCx
qIQOXbph2MjFSMop0RH7LilIwfCWlXjfCi1znHkQI802J+M7+ndwUJutgixV
0059EXTrMQcxCrMwsbPgOJqI5WZsPMuJpil2V5wdjz5Nysrd6ZfH5edx0lQp
QA9v94VVaWOW3ahZO/Tv2wfVKwi/67cfiNAn7yQv5smFTVyvGou9mlVvi7ic
YhXW0cWVnZ5yj+TVY+Zmqns1eaEiBBD5RIwWUlhoxqqyPRZv8EdyTpE8SVLp
2DovSghxMXSgq6XDTAbrqrWxbEsAMpTggvb02glq3Q5dtF9EmSG+RN1BGxfB
QbCwsUcfgsjWznXZ71Ll7bF0+1HkFYsYUHhJyFdmw9OtKytlYGGNUyEPxaUl
cuh5GFo1rsby7Bza4lVcmkK2pfPg3ra8Gk8NXHKMk0eQZUZ4HnYS5UszQxl9
J3ghKVtwJwpzUrCVmJ7Mz9fSxZKdpxRmYp3I60dgVYqtBwZNnouUHOb3M3m1
cfFkZm5oaOtjuf95jvgnZ1ZBR2VlNCu3Qkx6sSpBZo9orjJcfZQuZ4PRUz1x
7PQ5HA/YC9eeHaFH7XNbB5y8EVVGbPnR5b1E0GiKLWug8+gFyFGW6IvZ4YcW
qJFEv04f/MiDsE7GyM+IQ/92DQQZUr0B7rz4KC5RCSJDT6F6RXOW17SXK35k
FZiLreanx6FXy5pyq+Vq4c6beKnTYuJ2tbbVVOmY+AGnIwV0muBZ8Fa1MSmI
sGjTrR+27D6AwAtnsXTWJNiVMWWy0524GjmFtJawUulfn2NYO1s1DqjSbBgy
itT5ruDnKzhZq/RBILjt8mtdkYbHt8yHNnXbNHWxaHMA8sVAR0bie0we1plV
MSpbGadvRSkkvx+F+TizaRrM9OSuFdom2H/9lRrz+Xt1VZte9R6eNI7CaZ39
Hc1qWajRumqdRvBeshznAonS37wOXV0aCYKxzWA8/fjThLdfAo82DipVDVCn
cTts2n0Sr999wJeYL7h58Qi6NmMhBTgNmILPSbkiD+pg48QWaiNrNGSpiFBj
xL+9hwbVLIV6XQYiOiEDIivg/P41MDVkxj/c5qxFfokIIJFPtXFuwzTe6vQt
ZyVTIf7ldVQSWcWp90xkFUqsp8smc3yzB3QE7xk6paxw4u57HbFqdsJzNK9c
hmVZ1m2FL5lF3DJgXpjgKUNTryxOhEeLMksHmd8fw6mCgNpyDdrje3aJSr1C
zB7aiuVpGVjjbESMQtILKbGP0bhaGT6LLhMWI1dyOIXRBvjNhLYmxasR2g+d
isfRcdri/COvn0CdyhbEaSmDgOBIC7FDygjOomin0Sbfk5EKA7HFxOhw1LYx
5R0OmbsFyhJo87Eqsc69h5CtqUfA+4RbYE+I92uiKVQb6LGdWWDmYt6u6SN4
k3ZdpiCfW2dkEsV5WDK5J88vbdsIj2JSJODGvQpBZSthRFVrNsPuC2G0aWn1
0r6+wdRhHYXBTlqK3CKJLYnllBqNMT0cBDldtjoGDRtORjtgwACCvQEDBtJv
6NO7F1o3bQwjamvolEbg/a+cZ0qIOvVy7cBHVrZWM7yMy5TA8OHOEZTVFQRK
02GeZGlkM7E4Kx6dGwqmTVnbFniZmCOyrEC1y/uXwdyQNqsLlw69MWzoID6y
gQPRr19fdOvSkWhcM4Hurispt/Lmn4cchIWxtkgHfczbFchHjcIMTBnaThCB
RtYYvWAD4tKyONyUuTi3ZznMDDRRoXojRH5I5gsWdf0c+vfsgV59BmPb/iCk
Zys5eQvzUjBnhED6up0nEggrFZKxfz9oO0wNRNGqY4QVR0IU0ioV5cZjRPNa
IhGq4c6nFIUE0APLJ0CI3+ti+aHbIvt6ijV/vg5HVUtBDZaydaJxIoUMxCLM
G95MJA0NT9wXeyQlivJx4+IpbNmyHSEPXunwKoVYNV7G2czNZ/kgYx6cJBJU
WM/qTYciNa9EJBd11JRY5tqF6zLvHRd5vei7h2GiLcigWq1ckZEPPozv0c+w
Z+c2HDh8lmpjac7FhXl48TQST56/Q6EUstPGt1e3YG+pCUOrRngcmyYxTmHq
J7SSeFXLAPtC3ioMxSpf3kRi146tOHziIjILiqQxvb56GKX0hDnathiMdKXs
JaEwHf2bCXFohYEFAu/FcB7dN03m0VYj5zG8GYhdFeam4eyxg9i6fQ+evPsm
GTTfP7/Do8jH+EH8WmkiUGZi2qCmoIpowd4rpaQWMr5hYj9CMMNy2HPpkST8
C/Oz8Tj0ApwrWKL31DXUHhSBrI2CrCScPLIf23b4I+pTgjS/wuyf6OtoK8hL
3dJMzkp5F7fxcCz6T9nEmjMRmws5uo7wjC5aE1bNLoaemJwcH43l4wbDxMQW
T+OyZalcgmf3r2Pb1i04HXwLBcXSKmohNzMZjyMf4fX7rwqpmZunNsGIKA37
Nm5IySsuK007Mx5d6wkLPn7xQe6Lk9V9dOsytm7ZivPX7lERy3Fzeq2HEBwi
r+5TVktTy/r2CLXKGYki0gXv4vPEASk8uGApJtJZRnjn0SvoCkgtPDy1EYai
gK7cmFpcRZzzE6JuoIK+KFCMquJudCpfVChT0L9BObFZXWw8/ZAzx/enl2El
ykBNE3tEfMnk9Uryf6JnbQuxnj62BT5RlBMneX6TQKjWbkuo4i6tAveWKnDf
e/0NxyeKcjCuQz2xOU1MX3uaC6DjPuP5mjXr700tJ4XUpr8KrlsMn8uiCxXF
YWR8ugc7C10YW9XFo29ZEliLsuIIWF3ImpbGrgvhUrD/c+Q1TJi+AllF4Atw
5/BKad8N5er2xM8C8AVI+/QANUyEPD1jW9x5n6SQugg7uZ5xaash05GSWyxt
AqAkB4s9PXEx/L1CwhANzswZ0ooJH6/dl6zE5Eu7FrGWTcrWxwtp7ETp/XgH
F5vS4hKa4uD1VzIlyeTn9JVClBqYtOKYOoZ0kJf0DrUrmPAV8zl6m69y5peH
qFTGgAvdXZeecwDt8RnH69g274NkJXi9dZ79eF6DzqORXUitXSFv20JX2SZt
MxDphXK9FdN68DyHHhOQR9Zdmn3m96eoTLhZoV8OoW9//BcAJb6+DnN9IZar
oWOIk/c/8a4+3z9GHBYxz6AMQl4m/icAUZabNbitwN8rA0w5gL5jbE/iwRiW
weFrEZbS+hfnwrVbY95at2mr+QhQmIa+rWvwPNdFexRSczeOroQxMVC6uHkh
o4DvKj696s/CD5Z1OhBnu0jCy4fbp2AmMolvwCUJGGHH13KklqpcH1GJ+bzz
wF3eKlZOS8SmS3YtB8ajs1thoCGZ6WVw5clX7kgiLwHtqlrzJnq6LaeCx0jK
VqZiYBMb2YodspBm8863LORZmvpV8ehTqkIKfpXkJ6FPPZWWXX2443DGbw5P
1zaqgWdfMzg8SnIS0KuKwAWT153/L/A4tXKyaIwQbjWpjVcJuXx9suOeoYax
Hu9u9tpT/4SHjTiMw55CXgVnYlMoIdFTmfYRw9vbQNvUGufvPC8jtpQe8wg1
zbQ4ey7eFiwvMVmx+YM68Z5savcgLZZILV7y94Q+oc7AKQuRU8R3w3++CEVV
uv+qa4Gjt6MlhLy7fZpt9jAlMdnPhPdRiPkDW/I+ajkORmYxp9OLq4fYfrhg
dJrhWMirX0GywXMAr21UtSXeJxWozCAXUzraylKiaQ8k50MSBMlvb6K86JXR
17RNlziln1/czJSrlLfxQiRHSCLx5soaavNF89xxndd7fG6dtCEHure0nQgs
KzGvmLBoB9G87jxiBjN3zP4Bk9LSNEryMaGXIx9LpZZuSJPi3sRnyPmGzjWN
VBDhRbW71PK/wLJr2lCWbmheCc8TsqVIYlb8S3SyLwtDSxvceBwreXH3T/tx
uGoQB+/43c983ocWDeS96JpXwJ3oNFGWCIbNEV8hJDbGewPzWiqJXcU9voqK
WkK9hbvPSHC5sG0mb67JYB8Tvkof4VJDxTmdspmPIPHlFdiayBSb7Hdcwsos
vpBEn7eoJi+kU3f8yIUq4Fe4y4DX0KuDiA8ZElwen9mkIo40sPb0A97596fB
sDSUN+2GTvLncHlApKCeBAkypE0XHvN6sY/Oo7S+POhRMwI4XNK/PIK1iSAB
Oo6c/J/hUpwVi3a2sj51HuxBl5zPsjgHIzvW5tlm1l3wLaP4X3CpyAlZiEn9
hbiBURlrYrxmir1qIzbqFmwsjWBp0wL3XyZJIs7faxBvTsusAm6+TeaTDzmw
mOfRWMKWo4/5BOnW5uwxvdiCzVp6kk1eQm1E0E5oi/Xm7TrOVR3xQke0lNVZ
k2G+3FaII0ZjJQN5ncevOszj/vkJL9GoSime59RhDnX3NdWxQ1e1aWU5gF2r
TV/KhNJcti8aK8+Fivb7b7nBcdJvtkqeJnZffcY7z/j8CBXMDXh+64HjKbGk
bcEjK2eoLJEODoS+4lVTP9xH2VKyhugwbDKlVlmx6rk1XtAU4dphxKT/DJ+M
GGJyGeryZjuNm0+blZmkCJMHt5OZ3aQsHsWm/hf4pEVT41RPhE85PPmeyXdN
IoJ2oBRJL1+lO57HZZmp9DazX1vepIFlZWrwc2l7aa/KyirgseEgB2RRZhwG
NadHuYwwb+tVGcNKePdpzavM23lMISEo7IAvDLTk5tpMWMcR9DhojwoXK+C1
7TSnRAkR7M3rydZGtSZt8FP5K4KUKe9QVTKTKV/2GEx366W57PWbpTIXDRwP
f8kRtH3FJBUYaOHMw7e889yfr2BjJcO35QBXehZIQtDGJSrA1NJF4JOPvGpW
wnOUs5A1R7uh4ynypeXIiXuNptZmPLvPuCWKf5k1Ul7C2xCYcP2owBBPH741
MnOs7CzqmpTGg5hkxb+wU4EDoRirR8t1S5Wti+jUfO6pEdG9y1uw6x16j0NG
fomofmjVPAzp6cKrlq5oi7cp+dK6vww/oYahGX57OSoTo8JgV8YQCtPyOH3n
VQWxyrvQYyirK1lNOlhz6IpCUJJaDF+X9q2Fram2yuklHfjuE87iSF5cyKkN
at2uPhLM6YKiZLR2qs7zqjZujsSCX/GU8TkClcvIoqNR50HIKuF42rNuhloH
Wy9EcDytmyUbTRRPh2+/5p3n/HhJ8CSrj/odh1D3U8LTiim91fB08v4HXjUz
/hnBk6E8om4jkVMCaYtGmfUTbn2aq4xKG8tPPfrfkNLFx7snYKQj69c+U5dS
e16a64wx3XmWhoEpLj/79p9QdXoPYXgdeY0a9J9NecdCEiHZ39GtsRCGmLjq
FAeUkvhNreRdHxNrW7xIyJMGE3X3mNrCD5+3RSG1eGHbDOYRVbDvjPepedZi
i4mfIuFUuwKvom1WBaHvUqUOi4qUUBYqkZaUgNCzxzC6fzO6iyadQrKo0gLR
P/PV4HVh+1y1QSzZFyTDqzAJrYRjf+xV1t4RH1OLfoUXcQ2qWMrwcugyGDn4
K7xWHL3D4eXnKRuDFF7Hw9/+FV5Vm/dDagGH18pp6vA6G/Hxr/Cq0WYwMgoh
cV7mz89w68skO+c8y6ptEZvG9jL/k/L7fO8kjHTlWQ2Y4fM3nCl0TXDq3qd/
4syaC4UCHNu+lGBNU/2g5bnHrIR0vObh6Q1MyWiZV0TIs/hSnGBp6Ne6Fm/e
tLwtXv38K+B6Tlur4DsvWQno2qAiSx88YwuzAqzEUX0hJptLfVu1BWvZxxsM
SZAPqlz2X4i6te1RrkxphXQWQNfIFP4XwlkJSUUG7pqnNg7fg8F/xZxJlcZ4
FV/wC+YKkt7CTkVFOnUfpKoif8XcyuPhHHM7fN3lPIK50w/+jrlqLQeoYm7T
ojFqmDv/+O+Ys283lGKutLg0RXmZCLkQgDYNyyukkx4rDoVB/PcfMEfU5esb
MDHQ4l0M8pDV5a+AO/0g5p+Ak4IRVB9+fPUY01070/1dSVI06eGOLHGHWAoB
IC8Z3cTgdtPeHnSzT8Hdc2KFD+3hrKY63yTn/w14vWb4cShf2iPECrUMKyD4
8TdLccGyUuIRsHUp7MoZ8lHpGZfHtRdxrIQUXcjJTMXrZxHwWzgZNS3NpKIm
5tXhf/a6CjyJJj3ppzaKVYf/DrtSVRvjdeKvsFOmvoddJXNeql77fnQj/W+w
O3jzBYfdzlWTVWCnif0hL/4KO5c+I5FXwmG3eZkcv1Ro6qgp4V9h13LgGKqY
hF71GXmzM9KRnPQDH968QOCZE1g6ZwacqttScktIHDpzGWfm/6JlE9+HopSK
4dZt4gIqMP4k/XSMzXA7+uc/wShYUXrIz81BWloqvn35hDthV7Fl42r0a9MM
FqaGfKiVGjTH8y8/WA0pCHBmo7iZrlUKO65GyjGjfAzr1ZR3Z2RVGU++Zf0N
lO6rdnOs5yS+REMbweCt33cSw3opcZQlRYXITE/Dj8R4RD2NwNGAfcRaHQ77
iuX4KDX0jLD64AVWQ5KwyZ9eYFQvwapp0H44nn6QVyX0zEa1sczbdfav0KzU
sCm+55X8As2SvAR0sC3HS1k16kS38rnTsG6mSgeGOB/xgUMzaIvqkRcNLDty
W3Yafqg7De0HTaOWvwTNs794rCtPPZCdhnh1p6HLCHasw0iSPEX5WOrWGeXL
W6O0qYl0rIp6YRPnrmYrLq3cv6CY/f2pWvizft9plHekec8cI8fp9U1sCP3T
/wMUtfH4zBZUqmiNspYW0NHih77quXTDs0+JrJAUfvn69ApKif5zo66T2QaP
6n76gkEdeTcapaxxJSqBuxR3j6uRfc6m47K4JXw8tpuAXg19cwQ9/MJ3aPKT
P6NP09qwti6HUkYG0ugMStlg0xHh6pGlWFSZ9hW9XSrDumZjhL+OleYedTVA
DpiS14il+1QAR7wKR9mrqOHQBclFv3oVlLtmdm/AS2mWd0aUbNxu9B4qT824
AR7HZHHAvb66DyYqByjdVpzhsZ7k93dhbSZHFYZ6BPAA2fOLO2Go4naPXxfE
6/14HYYyxrJIGjX3GD8D9fjyTrYZQVdJsksq1XHGntNhbBtWWvJ/Bstyf6B7
PTmsU7rJUCTlq0Q7lBjfV5Y1par0RHx2yf+GmhYKMmPRWjzfJI1Ox6w8Jsxd
i/gMpWgb6iCPyCRnK2E/U8+0Eh58TuMW1QmVLS6FRmky8nd8ZR6c26ySZ4xt
Z59zdOyZ1YvnjV26V/Uc496lrmpDok5Yk/b9cfVhNN8qjQo5AGNNBSrat8aL
2Ewpjpv89haqm8m0aO62moOrKC0GzjWteJ5Tz0V0NURwScH6Q2umymPWqoRb
r34oVANLcwc04flVmvVEUgEP1ucTZWpfVhY7fcas5Uvx4dZhmHHgaWB94CMO
LrqPYmuuz+sNdN/E6725sQ/GHHha2HrlGQcXCjPh1o7Z3KJxrA1DEwu069ob
mwPOIDE9V4q0/TN2T5Z8rlsX3r1RGWd8TC7gky5IRj/H8jy72QgvGv77F74E
6amPK7vm82g8Eyaa2qjTuDmmLVqJyPdfpVhFYco7tK4iWpcaJth59TWH17s7
R9Ui06v33+Rrc95PDjnplq6I2x9TeZzsyEJ5d7U2cRiKVJyFrLgoNChvrLZu
ZYiD3HuoG05cuYPsghIJ+ciNR5sGQtjMZYgnle8K7vIUJKFLk6q8mwYtxyNP
3sBL/3gPtSzlrRv39cd+3Rj6cPMITLU1+OT23Xgh73wW/ESPGvIeX59pm2TZ
XpKLSR3r8jzHHq7ILeE9X9u5hO9paprXxtOvmSLWaGg9G2NVNlSb9RtP7S+p
6sXN8/iRAW3L+oiKz+HzfXZpt7ix2gpnLofiw6evdFnL/QNiUuwrbM9CuVkD
C9x894NPNC8hCvXNJDWqgbnbg/+5i2ghDqcw6yva1izDnFTvDQfx5NlLZGTn
S7It49szTB8/lfInd1USX4fAmodotLFiz035WNzPt3CuKDPv+OV71LYZfUd0
5nmVnIfQLXnpPufepbNw7GoE+8U1GRmrRz9517Bq/WFIL4Ikp/YtdhMo13ci
Qm/fx9f4ZJUtjHR0bikcC9U0qYAbzxP5PtXGSXJ8sULd5viWXcIX8m3IUZhJ
mz96Fjh1N/pXwBXnJqJtI9lUc18mnxbJiolAFR6rM8XJex/54gTtW8QRZVq5
NWJSCnm99TPlQF2L/p7UB+Dq9szOOVwAmFfrgO8ZxbzeqimyAmg7dB47GSlZ
GWyfpLUdDMxq4um3nPISxNI+o/VfIJYV/wJ2ViKMNHSx+UQk7yom/ASMRD7T
Na6GiC/pHGL7p4/8DWJlRMIG7xQiVAu2XeZpBSkf4VzVDBvP3OO42us7StYZ
BAJrAu7J/ilpcf54eceucVdPOlX5GFE6+vPj2ZqYsf60QrpyvH/uANTvMIQZ
pHxHJfYBcUxlqVLVcQw9tyX5pJnfn6O2pSHsHIcgoxjSoLOJS/smOpYPSeg5
Ce2dpJ1GDfjuD+IwiyLaylgMOmqZVsXNqCRe7+IOOWxn26g3fuZJh9P4GcVL
++bz3S/Hju7MLpUmfPPgGrYnT/NqtXSlJzc4zArSP6FZLcnJNcOZu595PQrd
ztUk6Bpj35U3PJKYl/Iejnaiq6BhgcCIb7weDZC2rSTux2qY4nDIB9EM12KH
cymsB0zaopAwlpf0HrXNDP+IMSoHNs7h9yUxaOomvix7vUfz9M6jVzIcSRhb
M2nwXzBGrOTMr2hlVxom5ZrhawaP69J9zCm9nVHKypGYW6mSJIp7HYoa5WRT
QUOvDE49+S7FGWKfX0QZI5FPrRrj/U8lX4ifr2+jkngozdCyLp7GZnGkvbl1
hIn26WvOKfhdp5I8LBnfUUVLaqH15DUQ//G7aP4LRzLkbjj6gDPJ2/BjqG5H
t6bT+QJ9engG5Y3lGNLszcfl7feidIzqUocL5lX7wxTy8awCTO7owJXk3C2X
pONZEt5KcuLRxVGAspZuBVx/Gi8f7iTTGNe1EcfN3qBnvNvLB30l6xzdXVcy
i1yq9/zKPhiIuqJx+0nsPLx0aDJwzyJ+RaTvOD9ppJFBxNgXbTWnLjPokRMF
v/lUkI6hjapCy7Aa1mzZo4t9+/aRyZy/eoc/uEFoXR8JsR/xNSGNJb68eAB6
ksYS0Ci5ptTJrV1ROAJubOmAd4m5fPD0oE+buoLNpqVXCaEvEngsSpmbjjdv
oqkQIuZNMvo41eD0FcHJSkq0DFwjONqDxyxSSMPef+go4lPZvXku6x+f28Is
Nas67XAm5CGT59JVrSeXjsNJML15X9WJEk3NK1GZurB7v2xyLy7El+28rpBO
gB7wGc+xM2befon3i7IS0adRRVKiFCYuWI9vSZm82/Rvn7BobC/Qx6HwmLaW
CQIuv2AlJOJkfH6KWqWNULFGJ+zet0+a5Z0n7znapePFJRSpHWvCxq47Hr2N
l25IJH95hV6N5f0WxhDHQyQj+fXtYygtHrKr12I0vUHHafXjzS1ULC24ndZk
ALEpBRK+patV70NOoLSB4NU49faikp0fen9y/RBMxYPNw2f4skOznK2UGZjU
SYiNautXxNH7n+QLFspMDOsk8IW5jR3uvf7OIYL8NIxrK/g5OoaVcToyVq5X
kIaBbYUDp2Wq1MSj94ncn4w8vY17uzyqQuB3PzpVhczauHRsPRrXqYlevXrB
vrSpTBoGcFZIQnnY7hXcchzguYuJTuko9LldiwQ1o6GFhZuPSbNOT3iNvu0d
0axNZ3RyakSL/BPgBalf0KqS4AXrieVmrT3zC+kN2D3CyR2Ec4qaOvpo1q4L
FvusgN/a1RjRtxVxR+UotoauEUeZNK7s76/hXEm4tmNl2w5RP3P5qmZ8f4l6
lYRdhUZteyEuTcnlQeTZHfwKpnXl6hg/1QN+69djgZc7vcgiBf7a9PGgO5ms
khT73z2T28+cIDb1ehGdXaLCu/rs7El5Yw2iF2wxY/FaXL1+F08iH2Df9pVo
YGctzcqsclO8SchRmxXd9d44WdRvWsbwOXxH7fLPYvc+LE/PtAyO33gqsrN4
AdcIp/1Xw1hf0Eo9xy3Fh9gkKPOzcffyCdS3FkyBvhNm0w0NcVZGSIt/j47N
BPfHxK4JjgQ9Ql6BEolf32PuaMHvM69QDRcfvuE3AZO/v0EbJ2F/ytTeGScu
P0GeUon4L2/hOVKQOGUq2ePK4/fyPnlBKoY62KkBY/C0rVxgG4s4pNOMeX0P
cyb1RXkLo7/DmVYogt/CSaIxrY+Ji3YhLikTedmpuBCwGdaMy7Uwdfk2ilPJ
UMnN+IFje33g0qA6h5gqlKWti/NrPX+jt7lNK8SI+4uSvk95/xRda1RRm5mW
fhn47jzOlKC00q8iLsO2gnBYvVb7Qbj7+CMKC5V4F/UA/Zo3ZOl1WnTBm7h0
+SZqSSH2ek2kkFXoi227dBqITz+Fh1BIwiL9cyRqi5eV5RCsHjadeKCyusSb
PbxceloOO19kaKgvB7sNSmHLyZsqmDdCYU4SxgwUA5/mlbHO/zIycvKRnvQN
mxcJ90T1SpXB9rOhom2i8BY5/NH1Y+jcWDBDjEzMUc7KkgkffTMreCzdw65R
WYhlc1O+YrXncPGukw7KlisHMxPBfWrcqj/uPo/hV7xzkr9g+YwhKMMCQLqw
ImVNxbKObQfjwcuvnIQPT+6ElYU1bGwqklYrVqxIWdamAmzq9kB0cgEPISd8
isKKuRNgW16QGjuvvBLbMGQou3JsIxyrCZELU/MyKGspMJOFTXWs3X2Bgljy
pJW5Gbh4fCfaNxMo6jDAQz6lRT2eGLS3t0e5cuVVRlQRlmUrYf3xRzwclZv4
GQumjYSlqUwgel+0QeseOHbzuShvDfD97QO492sj3BHXMSbtWsFATwjz9Rox
GzFJ2dxCp6x14+QeuNSvxsOBxhXsMGnlDqTkFvFV2zlrHCwsypFx2fAxVqhg
jWZ957OYjTTGO8QQaekghMykMVao0RC7T19V4VMDFBVkYv9aD1QzN2bOUZmy
VrAoLeyT2TVoiTPXIkWXjD89ozA7A/dCLmGVz2J4eHpi4w5/vPr03UrM/vYu
Cof3bMVsL08sWLwUQTfuIkdZbClmx755joBdW4TsJctwMTQcucoSiQYoLkJC
fCJ+/vxJCtN3LcR9/0FEWLGawP8R+xbrfJfi7us4hdRzTuoPhASdxtJF8+Dp
NRu7Ak7gc0KKtA9bnJ+F4GN7sX7fGcr70s57WkoqEhN/sL50xB7pCJLTBPkv
7UnFvo/CwT1bMG36PMyZOh0rVm1EaHgkspQl4i6ZHhMJrx+FY/v6VfD08IDv
aj/ciXzJdvotxDJ5mcm4eeUcFi1YjJlTyCJ4zUXAyUB8jEvmpwGU+XmIj0tU
G9PPHz8QF5eMohJ5TAU5abh74yJWzV+MuTPnwGfFGgReuYWElCy+KslfP+Lc
kX2YN2c25sybj+MXriI5K098PgQTq+LjUdqLHJeTnoSI8JsIDAzCrfAI/EzL
4mZhbloczhzcj6OnrhCPtli6OEoZMeb9S1y5fBHBl68TH/wL5SzV2MBnggua
fenyDbz9GCuJdAgySdFWBGRJQRb8Ny6DfZXy0NbShKaWFnR0dWFubYepS7cg
NjmXxwgKMr5hVDvpLIYGOo1ZjOwCcWNKH6+e3sKw3h1hYqhPmtGEtjYRqkbG
cO46BBfuvpBsgqjHYRjSsz0ppicXMzZG027DEHTvJRukoMUVbUTRW5SbAg83
YQfWyLwc1u0/jU8xMQgNDECrhkKk1K5RC4LObzy2FnP3MMxVTrErzOsi8mu2
dPs74koAKpYRwnKdBo9H+NPX+PDqCXw9hgq2n64xPIkwoE9S0Rfr3A/eD2vx
wGqXYe64/+wN3r98jKUzBgmKV88E3mv2sEgVm4bgRypai4SmOyqbPETLSc8U
uy494CZNTtJndHEWtkQr1mlJzSGFdC858dVVlDeST4AZVGmKdz/zJfcw4UUo
bMW99ia9xjKTRjJlT25fCD0NwW9YuO2CFOGOe3odlSyF2Tv1m0ifpserHN08
VzS2NbFk18U/TeT5DX9YiGGcJr3daXSaux2Pz2+Egbgh0XniCnbind/3LinC
8R0+aOrUBE5N22DX+VtUNHDvMi8NozvaC/PUN8fpiE+yu61MRX8n4TCPVmk7
3Hzzg3vyJXkpGNFOjDgZWODCky9yvYIk4kAJ4W5tC3vcfZ8k0EYIXSpa8TaS
MKCRtENIrIVzj+QQUTYNpQgbZZpaVgh6EMujGfl5OcjLL+QUpu+3D67m7n/t
NiPok8B43tlNnjzi2XHwMpXl0UHo3uU8vFWvgxuNv/F6J9ZN5/5K1xErmBfM
5jFLfR5PrvpLD6ODnnUDPPmWwyMla93bcwy1d13A+ub3bosyMai5vCXv6nOU
10t4dhHWJkKEhQaOQ9/Ey6Z4YTr6OcubFWNXnuT14h6fR1kjsV6pSrhNXDrV
Mbfk4qoEq9278TbqtOhPz6DwG0t7lvFgrwHdO/iazYed8PwKrIykfTkd7L/2
nHdPj603qSLvb45fdJQPO+5JMMoYSkEjXRwKfcnrFaZ/RgMb+abFpGWn/jBs
GiH4htY15KB3J1d5W+5F8B5+PZ/aAnuuPOJjPrtFDl5rGNkj/H2qvCNQkolR
zlV4m406DkF2CaTnnZxc7ylXNa6Nhx/T5arFGRimcu/LoesIaqJIz5woKSnB
8ePHsWvXLjIb8j6QfdXCt2/ic/C40uQzjH8WjIrGsuDx2BnMZ5j4Ihg2JnLY
beTswwp+BY1o4EXD5a1jq4b0sXQiQQ1Y9hJX+VSyobULXseJp3UIsucNduSO
tbVDF8TnQIW/BPW2YLi8XWpcoQXeSyebtFBcXAxra8byCjobxUCxrStXrvxt
phGntrEnH0pNLth7VT7L9O05apQ35nkunSdR1uE7X4Up6FdHfpqQjUNnEF9W
0opb58r7AApiTwU+FB9HqySCyb6CNM8qzt3pQ1n4DNmmjNcQlaoWuPQkVny4
iT6bpJ2dwK86OrrQ09UhskkHGlq6dDuUP3VVStLSVbBvRNjQ3VKpWZKv93+U
rM+ShUcGsiQNTYXUvDYZhy55aYh52tpaZLx6errEqdfT04OeoQn0DIyE7waG
0CW/NTSEslpaGtDVJ+nGpqyMrq42eSlIe1QP6WrxZxVqEeGmSwuTL7r/xxk6
7F0bOloyqrU0NfT+e7IGa1hXkzSsqUPsJW0N+lKwb6QoTdPQ5MX1/t9IFto2
ACWKrq4BWT99GOobwUjfmNBdj6ydlkgLDYIMXV1KH01Nzf+P08iy6Mj7Rdra
2nr/lyVrqSZzgXL9+vW/CYGze1QuZZHXjuB78j2XzC+oZycL+/rtuiNDFgLF
GZ9Rt6qsaxp27CtfSNDHwQ1eai0fDHsqyLq0aNSsXEYam0OXgVTaqwkB/7Uz
1aoevRMlCgFjJgSqVRMMn6gXT3H5fjQaz/+Ixou/o1K3VQLBNLVQx/0GTddB
o7nvSMNNFn2DTeelvMna7iG/ZlfsKC9FnUmhv2V3kC8R15l8UzW70bz3aOAV
BS09QWJaNBgAh8XftFm2DRrMeYcOyz+gn+9LwutC0HJgv9H4+vkLvsfGID7m
PeKv78PnbWPxYWUfxGwdjQ9n/GBkIuxIDHWwxNfNvRB9Yjk+7JiCt4sc8G6B
Fd7OroA3k6ohcpwt9MUt2aF1S+HLdDsaJ59UjQzt7eRqeDTWlgkDmj+8ninN
V81+OMYWOiLnjar/x2wTca9rlosFYtSz74+uwu+dTXMyl7PNWXa4m6zYR7Uq
g/M+dbB4fX0M2u+Afgcc0OegI3oHOKI/+T7kuDOqtRcApUV67LOzMQYcdNCh
maQ3ml21rZCtrUeyd/2WLdXWN9NB391N0F/KNmPZVVoJi69DrKC+exqTnMYY
fnQopp2dijnnXbH6ihcuPzmL2K+xGDZYcFrKWZTF95gYTXz7+k0HX79+FR7w
w/JKly6Nz58/64nJffv2FchvYaGaPGiQcCeycuXK+PLli5Tco4dwptHKyko1
uVs3wSgsX748YmNjpeSQkBC+jps2bZKSr127xpO3bNnyp+Tdu3dLyZcuXeLJ
xBCSki9evPin0oGBgTzZ399fSj537hxP3r9/vy5L1kJcXByuXr0qcvX/lDuH
1a6/EblzUUXuZBG5U12WO7VbdUdaEZc7eYmvUaOifE+tYQcidyDLnU3qcmfv
1Ug2gpy4F6hqXUqSO02I3MnBL3LHT1XuaOBAyLM/yp3VK30x0mMtbPrsgPOq
bFQb5C8ZBmg05w2arivSgcsa+vSDputLiDAJQ1nncbBymQCHJXFwWatUza7t
HipkN51IsuN/zw4RspuR7KUJqtkua/NJ/1ko38aTFbEbFoBm60uE7IpwWlOA
Jr6p0DERDurZO07GfP9MLDzyFev8H+D4siXwW7QVc5adxarFexE03x1TnK0w
saEhDvcuB8yzRYFneWR72SLLuwZ51UTWnJrInlsTKbNrYDph9zENzXC4T3kU
LqilQzOo7Uiyk71qMGlAs4/0rfBrdhLJnuooZB/rp5adO68mvs+qgVJ6gshZ
2sYSWFxbtfZPzxqY7FCa1b4w2AZKqbY5y/7hUQOTxOyLgyuiZH5NZJL0Zyvr
4iYRPRe3NsSaI05wu9QCriGt0JrkV+tWDvYDKmJEYDO4XW6hA9fLLUhvY26Q
bFK1RtdyqNu/AkYGNlfNHnezNWr2FBxtA3NdjLjQDK5XxOzSrHarOfZC7YEV
Mepic5oD10tNMeqSC0YGN8XwYGeMvdIaa57MQt8l7WHf1Qp1hrRAaHw62z2Q
fO5jx47B3d0dCxYsUEhPizly5AhLW7hwIU8bM0a43EKgytMCAgJYuSVLlvC0
gwcPsrSlS5eKado0CMjS6OvJkyfSg4cSExN58rNnz6TkV69ecWYhMkFKjo+P
56WjoqKk5O/fv/Pkly9fSsnUEZOSX79+LSUTwceT3759Ky1CUlIS5s6d+19l
jL/qcVry2nz+7zLGun47emREkjFZXyJRzUq+kFG3bR+kF/9VxiwLEO4AZXx6
iCpl9CUZ06DjQGT+atv4qds29CKdqhcnOjji/HTReF407AYfgIa2LjSJIdxw
9ivK3jpU8Ch0GPu7rC1Asw1gL+fV9Jkif8vL+WeePsvTJlJHSGu6rpCWE7oq
Q4vA0ScJumaV2GisWkyFgx/QaHkOGq7IQ4NVRWi4ugiNVivRgHw6rMqD16pQ
bF+xFwtWBMJn6QEEL5iEZO/ayPaupoV0b3u6XettT/kfRQtrIY8wfxpJ1f0/
zMsV83RYni4yCdfFzqgOS6LoqeXjQ4RI4cJaalUXqlcV8izU8nKEPJaWNdse
OURs5ZJXBhF+d9bUQ+DGBrhDXpd3N4bfSReMDmqOEYTJhwc3x9BLLchSEpYn
lBx9tSXGEklDBAIBIE3TZb9r9S7P/B6jsnoYfpYIheDmun+oIqQZYeTFZhgW
6ERETDOS1xIjrrVHx3OTMfuOL7Y/WYgjrzbh5c8IFJUU8bPd48ePZ74nfbZz
UVFREzGZcKbgkpIXYd7GIgDv3LnDnYf/osTXq2N51+W/M5hVvXaITecMlp/4
Sk2JNybOQ/bflfjiA+zZ+cglSryatYnEYI5d/5cSV8DnyG2RwYzUIgjEXSLe
O3U/DRlTORFN2Wjue/L6AKcV6YomEqeszGIOBs2j2lvmIiM4rcpB41UFarBv
Qn5PXnYd0XNbIde7CnJnVyEAqqGwFcGXSoBELWNquX+fWR0Zc+wV5VmeKQNa
tggyCWwkB0+X10HYuvoI3NQAq4m1PCpIANlIFbAZMJQQ3UN+DznhjAEHHDFQ
KEuYV0DQKIIg14tOGB7ogKGBjhh8oQlJa4FFd9yx9fEiHH21mSGomCBIOtKR
mprKxHRCQoLCQYSPUqlkafSVm5vbWEx+8OABRxXxQ/+D+3lKvDbIzcDgvyPI
1rkLEvNV3M9PqKnqfv7bDFx/7j4bgTLtA+wqW/x3M5AY1kGPRAQZqpmBEQ/v
4cKtV6jnSdCzIoPKXiqaySvPkQFEi35lSVQsG6uAptEqJfosf4vlS/YzmZji
XQc53lUpUKhs5KCxoeTXRBYxbrSYVKNooFipxN6N/yiabhPRFESQcmttPRkx
BCkjgpvri+KFgkQwRVoQ8NE0AyZehhPxogqM5fcmYRsBhihaFItFShcUFHAA
nD9//j9QOnifLw/m09eCfVdkSmfHEkrL5/MbtO+FTJVAQ1YsnKrJQLBxVIs2
BmyerUauQzefsREUZcSgceWyPNro0p2er1Wj9L71vzyE4+5LkdJ6apT+EhOD
IvJ78oGvqO+bq+jKSGnCVJzA8/mY5BOC1Uv2wGsZVXUHGVmTvOsh07u6Gknb
MMoZqvG69JlJqBe2tj4mnWtKeJrxtT2jjh4X/hJ1RgY1xa6nvsjIT1csUeE/
aTqEFJbqFIgK9oeJyjqN8D3GKVCYEo06tnL8v1XPufJfWaIh+iyMcpCfpGRY
tTneJiklCvivVrnno6iAa8/iBBAUZ2B4wyr8T/HUaI0PKYVqFNi1XPUetw3C
XiaKFKikRoHoaPbXafA14SfG7PqMhj7pxPDIhcPKPDRZmS98Eio0Wl3IJLAg
jYvVfjcmTPe/ypBPB0Zc49+Ee0PRphnuG0mIfB6+IpFTiD2T5V3NjNFVn9CQ
0FXkyGwvyp2CLKdpJK8uK2bAyJ9Dst8urY0LmxoyJnUlYp06Ba4XXaioVqjS
ntJ9zq3RhBtlRV9YXKJYINI+PDz8H7TPjo1EjXKyPdvBbR3f1Uj9EI6qFnIw
cSTBhbRvs8Vb5dEORjXZvo1Ub80U+X6wQdVmeJek5A+p3zCrr1zPpA4efkrn
9VZMlG9/GFVvhegUqZ62Gsnj4uKE5PrIycnC8VtfMcn/Mwb6vcYg8vJdfRgH
5s3B9MWBcF32ANOXXsfaRfvgtTQYbj4RmLo0FLsXrsXBRUswzecKmdYjxqNU
5M7wucR+T/G5jlG+Dxky/oUK9d+FDBb/AUnVGJLqMiQJxWUTYYqaiVCJYMGO
wYQLc88aar+z2fdf0+wRs6gWXviSFV5VDwE7G+HAzsZ4QL7TtM8kj5b5V7u0
TamMCFHBUjFjRWhxQSo1xIjTA9A7cDAGXOyGwcEtCCSdMCzImUFzWGATjAhy
Ii/h94gglyoMvfoYLiZRqeVKkOx1ez4WP3mDG3HZ9NTKXJH0xOP8K4CFnb6h
LvJerWMHN9ULYu9uBMCcXwk0xMGQKI7heyc3qFx7M8aZu+9VbiPlwr21fEnW
sdt4+rRYCca3j67lu9r0D15cePBJrlqSjXHN5acNuvSaRE9BSFVVkUycbISG
hoo7sQ4oUuYgOysTOVkZUGZ8R9btTfixazBeruqEG8ub4uI6W9xZVQMRPvUR
vrIW3vtUQaFXZaIiqiNldj1kedVEiacN/03plzy7Po4sXECgfpVAOwKTfW4Q
qO8jUL/8x9/uPqHYuXiNCnv8XmaqzzX2+S/2IBKxMoN5o18MmwO4tH4GHuxx
xL3VtRDlUwf3V9VFEHGX7q2ux34/XEkgu0OGrJR2kMB4CnGHxgQ2Y3bLkEst
qCZk32naZKId9+9qzCAvtFuPtXtf/E3b2k/apOzwgLT3nLDClz+wggB9Neks
WuJWona2R9SSZghf1RZn/Lpj57HeWBfujqXh4+EXSUAcsQ5TQibDI9QN6x7O
xtTrgzHovAMxohyJenZmnxT0Q8XfbsTyJqJdNLh0RYPLER3P9EOzM3OxMCIY
qfmF3iKCgoKC4OHhocoU4hk9fvLh4Er5L49Y1m5J/7YG16xBu2TT2qxGS3xM
VXKWyPn+DNVVwhsL/K/LRwgyP8OpsmwKeO2+yo8QZMU+hq2lfGVmycEwXq8o
LRqNK8oPc5m7L4TXU/W76Gvw4MFi1MmGKDElsnNScZxo+BkPD2Bq6FTMuTEK
465ORPfTg7B3TwM8XG2Pl741EbGqDqN0+Oq6iPKtTShNP2tB+QfmyBF/Z8yu
iXwiYKlp/XNOfeLQ1yTqJm92ZbKYKmmsTLr4m1rZid4NcWjhQsIEAkNNUWEO
V6Izeq94z/WByqeiomjmU1OBmgyOa4vRbmc4hp7tjbGBzgQBRBxecWK+2FgB
4WQ8BONknSjCxTSGeGKxkzzi5WnSJPaNmA4jBI9PrfSQy2q/xRbNOM9QfqJ8
dX9lbTxdRnyEFTWwe3s97NteF+Er7PF4mT0+zK+GlFlkFTyqIN3TDumzifdF
2cGasAoxYsmC5npVQ/6cmsjc1APpByci94Ivct7cR0aBEjlFSvaX7hJyUnDw
5T7MvjUFE6+PwsK7Htj/wo+wiAfGXB2J1mfGohtZDOqEDmeqg6qNpopyor5w
I9aP20XivF5wwZJwbxyIWocthN0OC1aPdP+yRQv1v+rxB/ZI+ngHtmVEuGqW
x9XHcQr5KlQxlgyRH2w4fOZulXuGxVg+Tf5zJp2HLFd9zHls+AVYGoq3v8o0
xMtvWSrH9Iuw1F1+VESPEfIDmD/fOgML8eaKkWUTvI3L+SOHUPd5/Pjx4tES
G3ZGPkNZjKzCPHzMzEXvkOeodmo9Wp4ei4FnO2MkWcDBBA8jVfBAP/fsaYL7
Iqeocs4L8vvT4pqCfidEzWGErc5NDPKd4IekElOe6n/VMvRT4LYaXPUI3FYD
qbPrImG2I47Pm49pi4Mwatl9TFtyGSOW3EUjYq83JPZ6E2KnN1qRS17EJFpJ
7fcc8sqG0+psQj3KOQZEj2TDcYUSLTa8Rfsdl9Fp90n0PepNZGgrYh67MC5g
DKFFvxryb2S4dOojVV7093DCdMOCiElCGY989iVmyuRrfbHi9jj4PfTEzPu7
4XZrC7Gup8H39ljsDffE98vLkeM/FlkbOiLDpwlhCWIUzaJsUVVgDy87oiSE
YCP5jgwPkj6rMhE2dsg7OgvIShYoa4zcoiKkF+Qiv0iIBJeQ/wm52Vj/Kg6D
wyIxMWwj5t6egmV3x2P69d6aVF0QWFBDakQQM6TIwgicMUpUGEMuOKj5gbuJ
H5hVkD5TxBLdWaTRrT9wRmvR2NroLd+8dF9yVEJ2buIr1LYWjlXqmdbA/Q8p
/CLTz/c3YSM+WaFM5ab4+LNAId0n26HyjPXhXjul5hLf3EB58Tq6pW0LxKQo
eZUt3sN5Fde5e7VV+EAym+7du4e0NOnBwk2RR1bQ/0MKBt36gF43bmFyyASM
INgfQgUJIe6oi00Z0YeKvEDlnqsoG6Xf7ufJchG+oDYIM5tX1sVhYoP4727M
0x6I9sRdlTKHSBlqc1Ab5iXhn4fkM3hjfVKH8JcP+U3MtEc7WyDN3w1JG3oh
fVN7pJ+ZhAuh7+F5KAVuW2Mxc38C5u9PxPANiRi0NRnDNhSg/cJiOBGsO61U
EvTn0jA74QFd8juPpTmuKCSf+Wi39SbRIH004RpM0UGRMErAN1ke+l6eIMFF
ML9FdCy47YZ5d2bC/bor5t2ejqNvj+JnbgoKiguYnC4kb9nEyc8tKmZp4lUc
glAC0YJMYnEnIP+WP7L3Ej7YOhDZ+8cjc117TcoI9M4JZQUCfcoElhIrEOlB
2SNzXSeiGnxQ+PYWbU7w/EqhWOwxj7CEkvSYlpeEoOgArH4wAzNDRmNa6AxM
JkbUUELQkYRLqSZwvdi0rBjZZG7wBUcsvO1KXGAWqVRMF3GTnJyMCxcu/B3z
xHhJfIcW4mO/LCq54E2i9NdetHF602x+yHDqkgDpMmPAMncxWRMea89LIM1P
iYZDZcHUsariQgR5tkL66yT7FkqbTprw3nhRqpL78x0aiTdMras2x4eEHN65
KuY/f/4sPfEjj6xUpjIPYV8uYOOj2Zh8YzR6n+/GYnRc5NVVF3nBv6Of/h6i
oh1UOWLsP8oMVmlnVFAzjLjalq28781JmBc2C37PTuLq1zAceb4KawnM9j32
xY7IPZh1bTG8Q2Zi7Y3VmOYbgv5rbqLd9utotu4rQXJBWQZwPfKeA0cC8BZ+
H9B593Ei4OcwAe8a7EKEJiW4MZV9QsyLIJp+TrjaBx5hY7COGAHXPp1ELvGj
8gh6MwryqHgV5IQB+4tlDMfZKci/uVcA8LZByFjRWhDkHlUIcYiFQ1EsIJjh
t7QYoU8nRk7azEosL+fITNJOmmg567MjpdmEKFlEH6fkpeLC+wCMvzYRHc8O
Rq/zXTSpfCbN0tFSyUznYSHCl/rBqhI7R5mlmCZC4M+RuzYieCIuHUJpY0Gg
u4yci8TMQh5p+fToGmytBWD1mTAbWUUl/F5TSXYShnYXnlWmaVEdR2694vVK
8jOwaLygBcysbXE58i2P0BRn/sCgLsJhVU3Lmjh+941cLy8d80cL9xBLV6iG
688+cJn+S8BOuB6ihzRCnpMfX8Hr5kSyMIL6ov4QYW3B5tXiJq4Aau1f9bjm
v3Q8c6MoUqjLRaTGIGI3DjjvwqQI/U1l4dBAsu4XqQ3gRFSFA0FZU7gFNado
w5Azg9FmcwQTt4Iozhe+r8wntBNNEiKO1UTxuT4sSuca7EwlMovWaYmbLMNF
1092AR2ZvbH07gT4RXji2udTSCXQySnMF5+UYEggS+RvZjLyblG4jmF2R/a2
jshc01K2PWZXN2cI1WZyNm2mjYBOZa50MfNHXgE2vvqCoWEPMfHmRiL1p5Je
x2Ps5R5sJNQBFWRqM4U5G622KFQbY1H4YoTFp04VSfnncGJbcbhhQQFobCfc
ZaxWtxNWrtuAhV6TUcaIhhF1MWzKIkJ1mIvF6f2+KcM7i6EUc4yePA8b169C
tzbCgeYK1RxwOeKVgVg8O/kLJg7pIDwWQKMMxk6dj41+q9CllXDF2sbOCdci
3+r+AXUfP360lsQnkQKS6JxwzQ09zvVkJBvNvPCmFcWdEFVNKoKREtOIkXZE
YHv0PLgG7baFofWmx+QzlHw+pXJMhAj9zCOSg8KkNBNqNL3l+rfosP0KOu0i
lusRQbBRY44ZbgQO826NwoK7s5hqnnt7Go6+OcxUM1GKCltx/MxSJGqYPpmq
JPsnUcUCNDIWN6a610ISVgQKWVu6IPfEFCijztMH8okGkyHTtzkq+vZp0jcM
u+aHNqddicAagn7nO1CUmks7h2QpBl9oiqrHD2HC/RhitRYqJouLTG2x3/HQ
ThxrRsIHrPOejpaO9WFmagLzMlZo260PDp4LoWZFGT4lJW6ePoShfbqiSgUr
GBuboEbdRpg8xwfR8Vny4y4LEHryIIb07orK5cvC2MQE9vWaYOr85fiUmM2l
lArdX758Sfek+JOeP2dmoW/IY9Q84YdWp8ehz/kuNDwpBNRNGNHdLjmwz5FB
bdgnp/VWSutIopiiBVFA2N55ZS4RquK2wG+W2S14XZ+KDY9m4fKn41SsM1tf
UErFtUQhSMlZ+PUZMjf0YJ4C9yZmV1eYSbT0JIqHpKd5VCLW1ggUp8fy53/R
g/LrX31Dv9DXGHQjmNhJg5iEE4JLTc1EGo4hwqjpmQXQPvgQkx98JBAoUbhL
Zkt+Pg1D/slG6iCSuYgMOjUlBalpaZRw0gONs+jDR5NTkJ2bz6+TZtK0FCHN
QIUkkhdraWmJGTNmiI9iMqQXfpn1PphY732J9T41ZDwzZShPjBCjY0Q42dGJ
aDMe1FehUWsMv9CF0Gc140HRljAXD6xQtmu8PB/uR3KQm1fSUARBSW66wDXU
kds2EBlLGOeYS6tNDdW17ZB7nhiqb24Sp7+AP8OU2sfU/qIq/iKzUGdi3OVO
VK+L9rY+EyTtzk1DqSMRsDz2ECNuv8OoO+/hHRmD0Pi08eKaDBkyhJ0I/cOq
L/3DsknhscristFRZHEr0BtTbrih3dmxzOCgVsZwIdheQwgQ0WUzYI4QXTpB
uw0hcH4kardCJrKcicgyE9euyfIcTPQnwHhbhMIiNJLgShRS4ec7RAG1QjrR
NOnUwaUxIa/qZAHoAuox+0iwk2ogZ3dPFD31QMmPS6SBIg5bai+9TY6Cd9hQ
7rYOYwYspXZTQ1ELjSawbXF2LkyPPoLZ0QeaMDx0jyTrBdyD6ZH7cL8fTaXR
WHG9mjdXfar8/1zSUaNG0bNyimri3ChnHvhA/LBbLzEubC+RwLMw/UZv5njX
UnG1VTVA+2030HrzPTTb8B6Oq3PY6mkS0NFN/hkn8pCQITwFopE078x45F1b
jewdvZHl1woZvs6CIqdr6F2zlLSE1GEiXJ+5uCyy1pRH7uHhAhYJ20pXyjML
0hD0IQBrH86ET/gEYphPQfdzvTUpAOlW/q8KjKU1hf3JfWQ5I8kqlj76gLyb
HXkAnYBwTBGkwhhxoXbs2MHPM/9xLdUVbHx8vL1oZucyzVKChKyvWHlvKlNs
lMTDeeTCWWEn2kTUkqfpI4OIJR9Un/gxXeF2ejxGbNqC1vOz6EKi8Yps4hFk
Ez9R8BBoGKihbzYG7s7FnLN5WHmForQQxOBXNJRgWpRHlGQ68VUTBVbfSJZ5
LoGrV00RptQprUl+2xPJastMe2Y05aTJSqmExaAjkrLR/GI46p7wQZszbuh/
vh1VjjoiQscQ67HTuQkwP3qfLOhDHbaqWgyd5Bse/MxUjBXX6+nTp3/QlX9a
TWIk12bJpaAsKkBY7AWiRrzhFTaW+MLTMZ34xJKI5LyuEjUlVq8VG15p5vxL
yYK75Ehc6n7E5qZNTYF3+E7sffceiRl5uB9WhD2bSzB3qxIT/PPQbUsOXXyy
YELswYEQohFZ+AY+2YwwnqfzkJxV0kQSqxnPoCSGVOaicqIWY2LB9Ffb9OhM
CmPh3roJkoggW/vyB/qGvcOQkGBMEfWX5OePZgLBGV3Pu6HcsetECkQQ+tJF
1oXR4fsYEPYWMyM+YTiRsqKEdf2nrfqn9SbmYT2WXAe5RMBlFRYT7srlstWH
WOjzbs/AzFu+mHPbk3CbO2aHDiKL6ayG7CEXnDDwvBMbv3QmYyjbAHXkG6BD
Gd2cGCHUNoNEWkpEcr8+lAggDywTvYMrxITIyE8TxqcsYnfxpbvExIRDoRL4
9KMYw3bkoiEhkONqIoecVmeXEuU55Zr6JH3myTyCKUhEozf2it9uRN7p4cje
ShyLFc5UfpsK54sIzQiWc456QCkKn7Ki+lFVhIFECI28MgGdiOlIWaHBqU2w
OBpOSPXIgFFKj1FK/9A9Kr6Z8C7FhXeRYuQ/TUlVwc3v90RFMatOEKpVGJsS
k0q0aQW2zVFmMvptiJD4Zirm3duJ3VFHsDlyDpOYfhFeWP5gNcmbKcQPHnoS
rX4UJ9+dYLsTk24IkbIDURuxKXIuloULtKDmXCrxk8W+pO2BhEQw3ungnYc2
c3PRbAmNZWebihSg7EPl1a33haSWSAFhw4E+9qg45RMyVzO3TjT8tAWDkEUb
ZhBbP1n6OyGPkzLhfDESeofuk9cjGJLVNT5830SS6ETu6BKJPpVJdAwXO8rL
y1O7LvI/tCO1TaZPn65oKtp1AmMIwJOcfrrQ9B99oEI2mVNOYYFCejBYQTEN
U+VTwvCDzFJ5+qu0KKoLiQEbHkJswE3A2nXFGLglVxD5qyWRr83EPZU4HkTi
JGWVOIrdF325J3jCkiFC4FpKTdxUQs6+YcTgS5CWLim/kEXY+4e9Qdfrr9Di
0gsKRpNfxPZDIraldaP3dOiNnr+ax/R5PMXs7CNZbTEipMUedy/dhpeeCUSf
66MsZI+f4OVKSN1CUrewUP6juH8y/CTFXEyaTM0gSNuiRGuCMsLY4jrpMCZv
QNZq3N48vKB/U6QQ4tlMGryJR/71tcje2QcZi+pTi1dUhTSyZYuszZ2JybuM
c7r0zFnK6UoysbicAjQOfAaDQ/TBm+oCePrDTxh66x1mP/qMkPi0wWLVf9hj
7UTqp3z7gE2rFqN7hxawt6+Jlu26YZ7vBjz9EMcf/Undw8Ddy1DHxhrVajXD
vuCHYp7oOl46jcljhqJRg9qoW594DeOm4FBgGH2mp75ok0Q/vImFHlPQs3tH
NHVygEvzlhgwZBSWkK7uPX6n8ien1Rffzc2NXrFQjBNlVCph8Y0rShh7N1rB
WbsJwWbnOXlYs7cQaakiPokVUpyPoq/PkbWhp+zbeVUn2KRHNFV8O2YscwtE
jP7o4UlyFhyDnjHJSZadLTf9JIBV/EuyTrr/kUnWgeKMdu7cyW+b/UIHKXLz
4MoRVK8knJqt6dgGk6dMQe+OwmPtdC2qYP6G/XQ9pUMuP15dRyVDmbKGVVsg
Okl8njVxTtLi4D6yBzvYqWFojoEjx2HimBGoaiUEKx27DcPjd7HS/Y1nt8+g
Qmn2MBGF/EByLbTvNxJ3nkXziyi/GJwTxGUiXhBu3C7G8F2EKMsF47AJkSBO
zC8XKESkCRouy8Z4YtckZZY4ifMQXEF/ZO8bj6x1LsiYZ0MpYvKrzXJ4GjUp
Jbok5yux4dV3Av036EyEiBvx7upfeMLoYvyLEJ72kAnhgeIU/mwDthElwovQ
E7AWN8b6TvRGWr60+VKI4MMbYS4+3mGU9zp6HEl6CEBM+B+f7yI/EyQNEwe0
ZlmlrKviSsRrLsGTYqPQr4MQbitr1wD33saLYVtjrJ7WXY19LSvZYfp8H1wO
uYmwa8FYNGUsytNLLcblsXrvJb0/UIkYsu7iIHPIgE8/VsLrTB5GEtO9xdIc
ShUT8UT0/8PaV0BHkXRtT9xwl0CCu9uiwTW47bKLLba4uy3uFtzd3d0hECQ4
IYEgEWIQ98zM81dVV1X3JJMs738+zhnYnZnuqb636t7nOhVbFJskpRp1v8mF
hyLthQfiljcTfhGdZA0RWfE7/yDi6hYVV0X5j1NJRf8seRVAj4OQ67nIqchD
OPIgLEYnWGEeHrrx344PfwO3kkpdaN5y9eEXnSoDM9tkWNMBS488EGxIjg5E
j+ZVlciQhSVaDphCbEqj8IIfWiQiQBaYtEVGgKK/eqECz50p17gvwhP1sgvK
tSOrkS+XExzIGerQfxJefYuQiwh89xDtG1RgAaV/15/MxOs5kh+x+DhFu7pN
TSTfJ3TPxlUGsawwdH8illAr6gNDJrp6/F7GhEik3N1FVEN3Kp8k6Zm9WkpB
JQlRzvwnQhNT0ykIG2Qn0qnhhVcMnU8iyuF6cJSuG7+7ebwncjQoqFg1QrU/
hy45KHM0oj7dhStvPpSvVBP4hyfLWENC5HecP30cp89dR3SSXjYGenkbxXkH
0Nyl6uNTpHrJ0hFq4ulMj8vW/HmoAfg98Au+fAvWib0dH/YJzSvnIZqnKM56
+cuuOBqiv3r1inrUdCP5Zz/DgLWLiQQYmcrURu3FQirZMEwjrKkJx5g1xTe/
FYtSxa5sz6KqGeQRTSUwGp1/WU/YMk6YQd+d+SopOLx+/bo5FSE48sP3Hkry
uZ06e2dcfvldp2bNpGBU64pyf09Yc0rTcNaAxUM0WTN/L5GpL68vbkcOnp9Z
oFwzfI1OkQ3KvU6uhb2lDmVbDCBo26jNBBDqOU+ePBg9erRuFP+MwE08Ilhy
+3ojuq0ihtBCmo1vagCNVwwgIWP0Qa8Ru6QhITP1ApSnXgEC10ysn/FcyBi4
G1lVAD0J9mlLFMDA+35SAThlUAD+FF504r/Xs2dP5MqVKytCH1ytDpoqUr25
SQP6vcvVQVPFarRFaIJRZu8lh79HhaLqoKkFB2/L6xJDXqJM4eySQcsPP5SE
NsR9QR3nPEyc7bvjY47QAoSO5Zd8DTdg8L5E5g4gqjabBn9SM2cKMXNumwgT
crsfL5B4oCniFuVD7KzCzMGdzcTOIRJl/xhq54gJv0KYL1KEeTatMD/0CJ5E
mAuyZgE11VThOAxorPYPrt9+LG0dJSj08Mg6NafXIh8ueH2WlPU66aGO8yb3
vfhEdL1SBjh1KK/2GmrZc5raf86a/erfNV3ZR93GbzJHXFqbe/jwYd04fglR
gTjxPBW9qCW0MD57OiNo/DFmBAm6Qv8TRv/VSLvfnVjvNCWppEpXYQTt+gNI
jijORUsIkdQ1uKQWeMWWyIWlr5X2R4Tq7vzuW7duZZ7qTOlqg9hvXihbQJ0Q
2X/hYRkx/uJ5GAXtVLZM23JJEnXtJFW6ZyvViNUJaAfuTOyk8qpojVYIjjdK
kZIWia6c5nU7/M6aromebelA4kT+zEHfjei9IZFSMaNIIBQlW7U+vwMVCXEr
2yp6bnJ5hZhWiJpQDCnXqSWg53PLbRXJe95U8uY88MheCF2yU5tefo0RBJD/
fvsDJnoxFdiB/5B5MCjo6nNtD3Jr5iFN23pJ1uVEf3qEUpqE25bdWCairMtB
AoY2VtPXi9Zsje/xcmzWirGa6ZqWpXD3TYSU1kkhb1C6sNLnv64ymtgsaQmy
E62zPxNhMGAPIy17UQ3npCExxeJH76ZRN5UgsTE2GIn7GyB2bkFKYidph5ZD
7JwSSDw6BqnvFJlbjD/TD2JLryEyt9dtH7QnMrfE8afUXLfndlB2rvMy6LjU
NF07/qtZ18Jc2bnYpBJt+dHbkt6pdGKBqxqsqd6iCy0qFPQ2JgSiYUm1UK18
446IVKeCb1+omQ5IhO/+Oy8lvS+umwVbjt3rdOiRKb39/f0nC1meYsQxgqQn
EyTtTrQckbic3gTOEXpTZD12ezJu+CgS+DchiuJeIu16HWL9F6b4TRJ9cjkW
XZSQLj6SR5mow8aIeS++UYqatWzInmvL724ezgnPx+Mr++D1zp/9X1H+Hmuh
u2cnnvt+k2McjmyaYSLHt172VOe90HJAzbieas07assB0yI/opymVq1W625q
6bBNhnLAvbe85bCfhLAPoj05ezXrOYGqBnN8ePnypSViY2N5WT7/oxNi5vYt
I9xmEJ4sVXlCzwC1SzXCW5o4VJKlvSImzooWSgLphBI6yZgpVHq7IGFHTxhD
zmsEDxXhKUSEe2tEuGrkPAqP0bUSskyvp6tlL8KVLAoyBadm96pABxSm41Qi
epYuikUHr6hzg+YNMaHnutMPMi3RdandilZmql0UnqFUIXUOUOXmmi4KNhlK
dJcfvS9XlxIbhgFdWIa3bGM1bfdt+TDaKk2hXyncot7MAgUK4MuXL7wvuhVS
yVlbutSAJtO4TeRkRi+kpKlCKyEKyfd2I86jOz0sUslOdEX8soJIufo3jMnh
xfkKnplRDfRfoh509hqlu0woXSNa8B/y8vJiC6avnDlz/gLTFvathf5LDpoy
zRiLdpVdCfmuS6btXjzchLSbL3hmyrR0lfm0NqR0YRVdmtRVZ2Ta3N03dWJ4
U3TIB/TrbMq03M4N8DEsQW4w830urODn5ycfWiiciO/AqoWKSeU2PVGjcKwY
7+hBu/UhTdeQ35dINMWUIodLco1G/ohGZ/7h+J+Ca1TLrH2naJkO19/ir7u+
KH3iKeOanUarNyNanbrZ6PcmEK1+LTiqGf+1X2yWIFi3pF8tVG4/mHUgFawL
enYRebJZY/Wp25J1x7bMNCGwVjJm6FpSvQVtMilYp4/+hAol8suPa5pKxvSs
m7//juwHkxAVjvNHtqJBpQI60cz73x1X5MNYmTlvgwcPxuTJkzFlyhSaf8u7
d9sghVhnntcV66wLt86cNB7UP3cmskBumh4NhPii1tnSBsI6k1CMYtqDE2jL
bp0r/2oaOUB68qIOOQICMuCC/Vpc8IklMbnxS79+/coWTF99+vT5z/Nmi5WD
qWvUEWPm7cTHb8GIio5GQkJCPtr1gPxoYmIS/V9ERf7Ee+876NFYqQf0OHNH
8vP4VtMWB8uO3MqUn5WbdkCUUeVnjD8qaloclGvsjp+pmfJzx43nUi5ScP8z
9DuRg/547vUAe3duwbjhA1GxcH7peu0zfj4ddceJA3Ooejb/qc9hBgzcw8wU
qvKYy9VBsHSRchKpVy8sxtiAX2KIeIkkbgdGTyvODG5HzleW9jC5DNI+3NOV
5Ptr/ksGPxg709vWNO5AWN6ML9I8npY8G9JAtTey50TuPHnoI+VF+fLlybrK
ly+HChUqoWTJ0izc42hvLYUV4ZvcCWIox8PDazU1oDqMWnfatEOihn91WvWn
wE5tkxoB93KqyZi3cjN8iTFI/q3R8s8Jxx9+kIXQbBTI6K7I5uRE+5zKoQ6W
OTBy5irWh9+cJ5Cg9Tn87onEutx0MRWtpyah0cIEVmHjoFV8CxQveWSUPIXQ
R8L4ZR0x36kMVYHjpNKIXdYaiSdmI+3tDYbWXTjXvpvBJzS4lpfiE2K3C5aZ
h+RCNmpYpiuWBS+Cnp1HEV55RV8dxm6RJmhC4AuULaKCjfZD1mua86ZhRi+1
+65F/prUcS4u9Zim1qLoslfBE3917lHAy4soqIxrl4KRareytZth/4WHZmMW
BMPPFYKNmKzr/wW6ExUmkYcVqs+Lw9JtadT81Wgv6ghsR50kOi3po2hJHsPs
Y1gqugs/4tQmrZsl8LBiB2rJKwY8ePDhvwD8r7GCm0Jl1QmwTTpOou4v4WUJ
enqWcEo9NfMO3pQOgRPrp6rktiiEq8+DNA4BPWb0rC0/L1G/Ax07qXDDgX08
p5+o2rNgDXzyFnBG5979sPPkZUQn603ie4IjL168YCJbsCUiBFi9UIHwNRfF
O4roETkXbrMTcfQO004NBRO/f1BjexNLOwloQXH7WOqlnUg1lODLTwYtgtH7
9ge4X3+Hvvd8UcoEWlgxPo33YkJNRiKoItE2btS4YP5X5lAyze/XTN6qTIP2
iEhVXWCH1kiRZpGzFO59iJDMCfQ6jXx2VpLCG857SeciUsPhXr6ovG2Xseul
ZzjQ+yIK2OuQs2QdnL37FKHhkfKeWtBAcC5GjhwpUxFEUK8PD+pRI9dBww6q
XahmIcaUYIcxMYbg852IW04Aw8QSTumVykdPrlSsGVCgtm3rqwwsCGRHJRR1
jPUmqI6y4WpwJDVxG/E1de/eHdmzZ8+cE9acExaoWqcB3Dt0cKB9O8mV7h3c
UaOiorHzFCyMdu7uOuUzK/J3OzRuUBu5s9ubVTiiasPr8hY5TcA2TxU894+T
HNg+e4CqbNqOoOpbbWefEoXOjdW29P2m7JXXxX32Qon83HdnkRsnPP1lWIQK
x5l/NYGVTQGc8wrIKjdhPr+Exvio57LzxgTKMEcu1arO4z42sqpGfMsawp8r
fvcJrjp5cCaWZBVlqYoyEQiAOyA4oFM4RWEcdfXYc0g37CELZzTki8zCHaye
GSr3HXD0po987/y++ezrLf5ZrU7zpXmAqSn48voGajrnEThOzqtMiUTPpoIc
dvA4rg5LoIMaulQRrSAcsfG0tyybvH9yBex4V/zKDf9isw/FdTd3L5GdKao0
H4TYVLXhY8Dz88hto8NvHSaaTRcZOnQojh07plvIv0/ZQZ1y9TTIrO5ien7i
cERxyontrQ9+i1gmzlx5YUlZconKGqZsmIc+sgS/u1bNO2rAmY0KzgTu27Fj
B/7888//Zok9jt34oLJkv9K7ucWw9XLC0Lw+tSWcFkPsXlzfy+hC36/dcjiS
DOowCZ/bh5DDXvmsqtsgog2gzuEjp6NPS2Uok84yH47f+SSvozOgB7auxpec
E3uvvJGRQBrxmtaJ7rK8GDVpni2WLl1KlrZp9zGWFwdpG2XAzov4hwkpRoad
qUfaUeMqou670duTce09UzY6saeNibFEvO1Bwu4hiJlVxZQ9k7nKOTSB7tcS
fO8q7umXTK0IKEDYY5cOkNFsJyFEzbdbSc+ho9fVQ3Nu32LOIQ/JocX9M3KI
ypNlQ7nP3yInFh15qJbHp8aiv3td9lk+l7J48C5Ayr3gp1fgnFsBcOXd/kZI
olFe53l2G7LzwWVDZ61iowuF6fr14VnkV2IPOnX4WXYcv++fKXsITl7M3/4S
YUDvjYpXm7DFQevM01g21JnXSN4vDYmHutOMYm7ScM6QV6r3LvK5XnDmZ3Iq
1hEwQLOmqDe72NEnFAjYafAZj8boBAr/L6j8a5xZ1E/ljJLq7ITUhHAM7s2D
4LmdsXDDaYT8+IkvH15gPB/cl9+lHC54feCVEE64fWYHCiuj5VC/83B4vfyE
qJ+huHBkC0pzbvWbOB8JBpFZZcXOzBTuBxIj8Rp2mYwkbmya6/ZEMPMS/nbw
dyOmeqSi4dwECgEEZpaeOr2qXfTvliF2VkGW7y05MbEcEtbmg+HZ72QhP0rx
r9JYbl1yRrLt9+TaxZqdFZpMTP8QqCAcgJ6env/HHFBuQUtT43HIYzoxw/My
+GBnbw8bOrnCwgqN2v6Bx28D5Wy3T8+v4c/WjWFrYQErK1vY2ytpDXmcS2He
2qNsHI74ff/751CpVHlUrFiR7F36txUqVaqIEpXb4unnGJ22zYSgOJUABHPq
lghaEsuVGow1F2m8bIvpCYjDbd80nVAfdIpH6vk6iJ1dUEbS7aW9Uh7xK4pA
f1oHw/O+dPqRNPBTCA5reeUNnPY95AxQvDZtCDYbQtR691s+GEt0yZUgBsZ0
IvszPj5edBb/L4Xyv7BEDC+LJ5v53rUL2LplE7bt2IWHz9/Swa8F+Mc0D/Pj
m+c4vH83Nm7chBNnLyMwIlpMaEyIT6SGBTMurNnfVkhKSkRcbAJS0gwmhBeq
O0eOHBgxYoRuKb9HEsFLNMhebb7GT0ZET69tiTj/Oo1mMQjdgPh30N9qgKTN
joiZUYzR3k5D+4R1haA/T1T8WaJHwq/pxOZf8DIgHbRSPWYss5B8Rt2dA+77
IjIlTSaT0pb22bJl+7+mfQ8zVBEYcxn/LCjKwBKWsnI5jTyUiNAYaRjQUffG
oB1IPNKV+i9sZQFIOSKayyF5X07oL9gqm/PdVEGb0KQU1FayakwcTxTbDH/0
iZYwiRzuLHrOZEWO8weWKuQYuf4/ySFO56RJk3DhwgXdcv4ZTRbYeSUV7Scn
o9ECxZ2jxd1jjtAYhqqjaBAjTqk11NmIaqOJ5HQuLwr9OTvldYYQwnsgO6Wi
OOrVz3g0uPhS41V4KL0KKp54xAJQNDFDkObIkSOsXfcvIPEjN3ykHXVsjdKB
87euU6hSz5YpdTL0BlzJ39YnAxsXAD1GMA+Lo0l8IA7X36fxyC+RcKEfEbeu
G0udsOY6I365M9JOOZBTY6vQhJwc/bWSMDxsTTTIn2Q/Hab0KcHJE5WShp1+
Ifj7vh96EuuR5t5XPKVkBJkode50EQ2X/wtuKdbkhlO3uD1CjrohHr83ViYP
5shfEV4fY2Uu+YI/syYPgTer+Ns/wwGPpUYWP6mhmmrU1B61NRn6FHDy2MOY
HIfkq9MRvywf4pYUR8KqIkjenZuQhJDlvJ0VpQ/1Sp+1ZjuHHiP9GUsYvLqR
S8NKiXUQWyCWiKx6F15QEaNVtVNVVStaBv+aX3DB/ksSXCREfceq4X/BzsJC
mtG1OwzAa//vzPB0EMIABNTXqyToZI5MBHOs5tSmLSPuPTag//aMbogG5LiN
O5CE86+YLJZ6UB8Fw52aCh3o7rlgS4hIaUToc478/yny/tM/6MROIWpS9Aa0
SKcCqVXb/PJrljpJ3UWDH/jh9LcfTAVW44vOCpBYSyq16r9YbVNlTYThdyya
NR5/9e6CkoWzKV5/a7JyB9Rq0hIDB43Bi49hws5JDHmNys45TMllKpKePXtG
lbFujbiEGDYX36Si+5ZEKpHtNci5+kIlFD5CEdBcKhFtGvcehrv1NfuHvM7Z
MHFkSXYWnWBkDL8O/sdscOBX9FcVvnwaDqcj0P7Tk6ODbfZCOHrzhUq9QCye
OQ4jR43G+AkTbWiUi7w9mYjlcWPHYMTI8fD++F1Q7+CykTKnJB31hH6janT4
8OG6dfyRThGDnZKIEs1EkB9OQnKahmRpsTB820ngVH8YHrlDf7kQFVKMZFSm
MWWmNNGUGo1Y67Uy0Wi0KNwIY2W+wi5dusDJySlzAtlh5WB1ql2ugs6YOn8r
/AJCWBFMfn6bN7dOomg+FSdQwVRISN3UFLJtCBxK1UsBFhsViejYRPZ/ItUh
MTGBBdQA8zUaAiAIAlIn1F9bmFSTeJVKfJrdTL/RhH8PqdHQ36lNZZVOUo1p
PqXUpjR/zteR8Wh48ZXUfI6Zab5DSuqFIOEvgIJVQ9zojC42SUyOqbMm8qVx
a2y+4CWnpF87sglF2JhkNYC+5sxdeRzy8aUG+73AjPH/oEHtKiha1BlVatbH
36Om4rb3J24W0/6kydi3dCxc8+VGYZcqWHnwOpUOImp09/w+uh3Z/p44abIV
DYqStydMIFt+xAjy0Wz4BcU5cNVgIHbLiT0b0bNja5R0LQaXEmXRrktvrN59
GjFqRFIrLWhU+NKlSzoP/oM37xnQlCghWqFBXg4iEkLM7umHk6kaVzlm1EP/
sBXlEueYtbLPPyxQCGFME0yj+niXXygGEalJY/SjH/ln1Mf7ZPaFrhJf6bFj
xygGz5xp9gj69B73797BlcuXcPzYEWzdugqLFy/EzBnTcfzu69z8a4mRAZg+
srccpWht74SajVrj32Ue+BgaLeaIXzu6AUULKH166rXuhoWLF2PwH21ZEYFF
toL4Z9YKSkkRBwl5eRFFNQmVtsV+g09YsuDe4xsnMXvWTAzs3YmOTxXhqZwF
y+GfMRMxZ85qfA6Jt+e/HRtCwEp7xVPqkK8YRk+Zg39nTEQVV+XEVmzUHne9
/cwFFAnQWs+XRD31NMG99z+pcJ+ejIaLGAq108QUG/6bgDmbUxHxA4KXRr+l
iqRXsAP5m3LUnmlGw5NeMDxoTnBWHxgDDzEcWpovgqAIQg89i3BJGKEETiY9
ZeMk+QHMDFuV5PyhkdRLB9agagmajG2FEnXcMG3BKvLAH5CcqlfsvGx4dG4H
8vDBrf2mLGY1pnyz4f753SicW8nC7DJsFvV1iFqQr54H0pXkVMGzgHghv9bN
6Cf7iumciuCMl78EeGkxIejZUmlpk69UVXj6fJPlOtEEqfJMGuR2LosbL79K
f306oLeBX0KB3ubFwLg/gVZTk1hdpb2GN7RYuD+xKEOijQIPI+UnQTC1KH84
b+wV3py14trZQv5reNyVorzS/NLkDEhG4c3KN0EU3knemMd3JfmaiZWCGd16
4J8Jc3Hj0WvEE9Ut6hGjg56gblElgb5QFTd8ixf1MtbYv3gYv6stZu28JpiR
GheGgZ3qE1FLR2zbocuoBYhPMwpmeB1aJ09pzvIsFC8VDd0lmyaLpoiWWHDo
tnQPxwd6ozLvlluiXi+EJKgrSQcnN/K3icrDC0/g3x2pFBoJ/U5rQEZz/S5Q
N2IJJLrXQCG0gETKgaHMsDGPKAUftMDIlv9N8wMbE0XmfuMd/iZy8dTXH1RZ
V+BrMw8mBdKi+z3VpJxVSUYI+fqBSMETCIpMlBYK0rCgnzrDeMzqEzK0Efvt
EUrzadu5itaDT3Ci3MAp8T9x//YN3L7nhYRUo7jdY3JIBXuca7WliYSSPV8e
nJNjlQtWbo7AuDR5u2Wj1PK1ySvOmesk+fTpU8TFxek28YdMTAXzuFSdr2Iv
Bh18lAdvzLWLgr12E+w1gByAzjC8mQC9Z1tqAikHJivMSrPvBQoT4axsBKuK
Sk763/3v+dKWz+X4mmNiYkyG9Gm0UhWxJGKxffV9ja1rl6KXewvkzeEAXfby
uOsbJSVLyJsbKO7IO/o7ueL6G3VwOGXaePcq8ieGLz4kPfdaDhSt2YamkmuK
c9Mw4/cm8rpOo9bJ6OKbS9uQg8dk8pZugs9RyWYdXxRo/vPPP7rNnHPBUUYM
O0CbwjL3jr3mlCy6xHr4yaQF8PaU+odt6AkxRb/T2ZdKcylAcVwjLY5jGM7T
1iwQRlm+zs6dO8PR0dEc6SsKgZ2cgA+vvLB81lS4N6+HnE72OpH4p3Msiwcf
o9g3xabdu1RNwixWsyW+J6r1PftXjZGfFa7cEkGxBp0INWbFhvggb5TMrxZh
rDzpqdb+fH+JUoXU2p+lBx6aZYMA0ls4bakdN3tjKurP1Sh0pWKw1ZoEVuRz
9mUqzZDluQpW7GDob9c0xdSUFy+UJihlOC8oPKOtdoY89CMGri+qnGbQzFYD
p/NyOC0YkQWcFsckKT6aSNcbmDl5DNwIBHa0s+WMsGEPnqtQMXTtNxybD59D
TJLICLGlI2HQp75aLtHQfSJ1Ogn6eR5drxkUkAtnPP1+iSd3D2imBFgUwfWX
39V8ltQItC+rpky06j2Z/qS5KQF0sh2xVXVbOY0f3ySKfEoSSzG31/CEImZq
OA4/qNjWKmpOg/5Bi4yo2XehIpkMqeX4VxPSuPbeb4qSl3OUXIYv7/jx4xg1
apQ5XpQWGzI6HHevnMLEUYNRq2IJ2NlYqbywtEah4qUwcMREHDpzCcHhUTJb
IfqzJ1EQdvLWg5cdk6lcXx8dQSF7dQtMXH8+S0bIwgFyoLXaIFfFZkQW6dXc
ohSMc1fZX6Q6vdyYyeyRbZxWFPbO2MCC69LMVOz0RKbHswa6DhzodidAtykM
T38nQPcgZZVOaHCaiVzzHAO5JkhqsuIs4+ciM5RbQpAzPAgXj+zBPwP6oKJr
AVhb6iQbLG3t4VK6JsZMmY3zV+/gR0y8zKh7e3kXclqqpNYWH9FphqULqMVH
zbv8SyVm7l/hhCEW/eq4ykuL12mPsERpJy4b1VE945alcO9dhNmgIIG32zmZ
Qgm87bM5kdaPm1j7N0xUNrX2/wdM69VF9VxasVay1BOnYlprpkQ2+nxn5yfV
YCzDF2ke1ooSJroPQwM+4eDOjejbuzNc8uemVoDgh51DNpSt1wzT5i0jqNcb
sQnJcntf3LHQpDhp1fG76pCmH6ZDmviYrF/hhz72C2q5qJnEVVp0Q7Re8mPL
fG25gKVmDlYGhLuDXxL404h/DqiNGGh4RqvAaZ05/aZyPCjM9fn/gLmCNdrU
IFvu/8t36DH+vu/L8uxoce6A+344+TWCtTwU+V/msW4R/gzU6fDV9w3DUj07
tkHenNl4jqcNHLPnRP3m7liwcj28XvkSyKiX3q7DG6ebqKitlzQp+ulmmVVV
ipd+hUkpP3xQqpjagKZu+140m1gwKf2wskNyKropk7y8vCzpLFeqkvXSiuXa
3obKLFx5l4q555LRdHkCY5yw4al6ab8uAae9mbpXeGentC36tofFigxeXWF4
O9k8DDaE35C/J1KHaLsAEV5TWGfPgkfZtO5bLRxOSSvOn4q22qFDaenrwoUL
WeTrF+QPRyGaL4Foa2ZziOZoJzmaI1d+tOr0J9Zs3I43HwOQqleb36Qvclqb
RZFT8VqtKNt+haPKPFgVrfGBsIKj6QcNrjruabawieJS6j6muZOfP3/W7eCk
JaYABmxMYhF7YerTYQoMHZCzGRJjVPGzknvB3WommO29MkOsFF+0Fj+LjjPk
X0vKNZt0ifkcRItC7sePH7OF0peDg0MWDMvHSZCUEAtvAeXqUChnoxOjb+km
z12oOIFy/2DLwRP4HBRKrYCi/NLdS/7nGqdf4RmbcVNA9YjXViZEZsazBXK8
6H/XNQlIQZ9iwe5U6pIxcf2P5pCiqfheagxB2TXMoGyluahwgkan6LHnYxiG
PvzIEo1me39lyUYUUqSH2jQHrBi//y9WMAmqUah3/8ppTBhJoF6VMrAlIEML
9QpTqDdyEoN63yOieaK6DY5tnWUqLrOoaCpSoyWtaPoVRqVG+qIM7+dPX3VM
xWV6Ri05+tDsbMcZM2Zg9erVWLt2LaKjo3U7BXFug/mray819RHc4uEFN8Ek
ArupE1OF3ZxJPkqKczl+NtjIBYOR4G6GMLSwe8WbIPYlZ/5Vgj7Zkuhr9OjR
WRwjkd0YFRaIy4f3YHh/Cv/yp4N/DnAtpcC/cxT+RcdLB9yJdMVJiw/dzLw4
qVkHRP+aJqNDVsu5qHW25Zt01tZJp2fNvjuvMpsAuIdfQlH4yuVG2teGRRDq
LlXhBg02zqAhhCTIo2P0WyLRuMQWZ2mQNieMP+7RZr/l+VcjklNRwwwAn/rs
C/uGC1+ZeQAuS8P1qQgJ+Egw3wb0/b0LXPLlMsF8jtkZ5psuMV+KtLIeHfXQ
2J06DF9z0rTCqLTKhHqtByH5FzF4ajg6lCkiL81XtSW+qdVHO1ZomZAT555+
zgyD7+WXRBIMvmGZEb+PSEWDeQmot1SFDsL9P2sT0dkRkKcj5QcMtxU4biOt
IvJfV4rA8NgdhvtuxCrqBWPAfnKSUjlNaE6UgdVepvcvr3kbTHG4ZIp5IC4K
Uh9f3IY8ORw1As4GTjlyEWDXAQtWrcfj1wqwK88fMOTlZThnt5J3bD9mszRK
4wO8UaawqhfcR2z6RaOUOs7UEKquQG14ByWI266aoE7YtMhbCy8DEzJjwz7+
Nm0BSp3LfT2Y6k/v5O+3NRHfo41u/NuI/UCAd0MBuC3pf1hKTtgq75s4+jsT
oyhUciIj9LZlvYQpRKCdFSlmO/4lgnr9nX+BKfY4v3+h/DRn7vxo7d4Hazdt
x1uCyYiArCR2fmIw3MqrQLqx+wStsybA6xQKO2jF+51fctac8JiqRmQsCps6
a1g3kqrynuXciJWUBnPs+P79+wFOoJPe6TPvhaM/kWVkuYm7UxQdsJf5yAxP
epJt3wf689n+w8FPGwDUTudFzp7Oi9xX8SKL3mjmyyOFc/juid3o2u1vbN55
kiCqMNYSUdQjJ8REIjJOKdbOJYliwJIhaueskr+1RXiy5MO9AyuVQQ3kZZmn
HDw/Rf4SH2iBWD57UcpngQ0Xnqh1Rknf0bKUWlv2+4ydZh2Z/fv3x8GDB3X7
+fJpyeOQLNz6zfn3DB/mscwlVTlYKeQnCoKYMNJ7+SYyAU0uvWKCx968J1kD
ggvzFdIujLT7k4YFunRyyZCm2mWCaz+C/LHLYyHqVCmNdWrdycubu5CN+9Zt
clSEl1+MpNMWTd1ig44TaKtASXuvg2sz9+WnRqNHU3Wcc79JaqVQ1Id7cOYN
1HRWhXD5RXCWTuQDfPlE4jCbw4wvfyl3BYjCeVqLor/fhEobs4aIID8N/+77
FMbau1ApY8Z5nIcjWkH7LOqBhMMyMT4Gvm+eY/PaFfirR2cUz50jy3Is6uoe
0Fa0PLPBygMP1WBKcjjaVuQFvhbZsfPyWxlMuaDx5AgGiMjA47NrWMsz+lnF
hn1Y4Y+45/mNs+WBquc+jlaZmGVAvnz52HyFg5wBNEF0zoY0/DZH48W3Yp27
ppxMxwCaEXO7eka74qXSalMgowSyTWlbo/Ru4pUcrwrrmewD1qLNDNVdOS8N
aYkI/OKLUzu3YOTffVGjclla12xjhvAC2/g8OMEqCukdqzYeQCeHyZDsqyu7
4cjrQeq2GY34VLVIGPp43Lx8BZ+DI5EUH4lx7RtIBnNGsG/K00AYPLAdLzm1
yI3DN33VyqC0GPRoUFb5zLIATj/w15kLMIr5I4c45ajvviX33Yt4Cs2lb7M2
AZOOJ+EU0RnJ2niKMTVLI0Ji1SSia85mxKrTuLNYcISO+sikB7Qz5wiV62Hf
A3Dr0mlMHDsCLd1qIEc2OwdOqVUnbmbgCL1kw6SB/K5OmLrjmtyaSPyBbs2V
Gqqi5WvA+3OYOocqJQqLJv6F8mUroHKZEvRYmOWIOB5hr+7AtYCSi1iiwZ/4
FqfXiSqeK/tW8KNjgWmr95hLivj06dNhTi/mvN+oWNrpYyj0RT2YIdFGyYeM
ZoOSS6+/kAvGaG8wN4ohWScCKYkEpja9RE/IQ5MTQkt+6DcK8+WZr7kWzapj
osLg7XkLK6ZNQjf3VsiTKzssLXQKK6xh75QdJcvUxj/jpsD7U5Co5jGkRGPS
sJ6wovd1zIvx/+6Ef0AQ3jy9i74dlEitc/lauPv2m0ww+/j6Dib/0wcFczmY
5YAjv7fXtSNwLaRwoIpbH1x/8BrBgZ+xZ/0CFHKgHjVrjFu8kTUzySQv5Qh/
OyzcyDr2VtPWVwl/R5JJCEXJR6nNjAVrRn0HDlGJrr5aHIZ3M2B41IEYDY0Z
gjISNKU1GhhU3feQ9yRV/qa1b8WOecE3OpGlJicbDPyUZIZTC/BdGOj3BlvW
Lke/37ujTIk8tE6Hs8QWltb2yF/MFZ37DcG6Ddvw9PUHxCemFhTb2JiMywdW
47dSxQh7LGBpZcVApxUxxTv8MRLvPkfInwnwfY55k4agUC5H5KnQBMFxoqTX
HkE+jzGqpzuy2dnCwsISlpYWbOMXq1ADmw/dMNeJlwDTo/zOQZFGFiSswbuP
EgEkbWYtLFLITw5r3AdGWpPkXJbcnA36GxUVV714X1oMREg97kQtBhWxpqK2
0pdApwwfcWAGA0Wq5U4+Y7Kq6833aHX1DUOuxxTjgcunzOBrfrFH0n6iQ13W
MVAnO0lbEs3fuivmL16Fq7e88DMmXsZiUuIi8fT+TRzYvw8HDx+F9zsNWLNC
kO9LHDl5HgmpaqlogN87nD15FHv37sWlG3cREZsolYVWA/ft25fNlRH0JmCf
FXMuvJSM1msT2DATOy0OuqKoYTehftLiiUGwn7nzmEHwdjKM3/YSWpejrnVr
s4aBvjTn1pvIeAJOX5uAU2qnFT7ixQwGCo/E+8JYoP/STkfEWBAwZePGjZnN
fxEkTw59gyouOQSx2QHImTsvfmvaHl3a844ENvnhcehBXzNkEkjxOL8d7abG
e8notChl+imFPKLZvpGidK0spoBdiTKoqqkUp2VMahoOEKxIsTjdVHO8vzHs
WIlhxkfW6SG7J9sFAixnARvzc4n49d5xFNAESrPlzIXS5RpizJSZ2HX0HD4F
hMBIjv2sPi2kZLWyyoFWXYfi+nNfOWVASxnaqGzcuHGSMmkpYC39qT9fG5Jx
90hg9d0EMQgThrWcv9fYDIZWWvZU4N+b/uwL4fwDjUi0YkTIe+gxvAhwFhTI
YkpVfn6S7p/cCJfiJfH3qAnYvOMI3vp9QWKyXjRKeX55N3Ip062lM9k6R378
OWoarc3Q/aEhgBBWb9++pUEedWsQAtDKTyKx1IDGIkVV00QhYmSoGDYK+lvV
yEFJj2GVRuQCMcXTPh4XX2XAsKveKhhWYBuC3jIbjibPQVIcYuIT+AXKe9Hf
nsJN8XTK4uNcBYpi3Kz1CPgRr+ttRkQTfHKCv0034dZ1ypwBTVI0VY6juHKU
wQAGEZtlhIhKUrR84HACEaud9c4AEac//8q+kYf/tHlIItBh7Pf36NpEacxa
pfVg7D+wHk0qlBSPWKhsTczdcgRxKQbZZz2d/j/J6eRJDuuwAUa0npXRc6vV
Qpl7bq04BMsO489HcmdT6OV26ZUp9CLyb/377ybPaV7JK1a3A358eYiO9ZXW
DWWrdsOHIAUJpcSG4/DG5ahYurjka9u/xiAqWZnz1d3MQxPVe1JoHSLKNiwC
RpJj33d0GhovMDHKqDZYfjXZ5Lkzgh9b5bkpLZ71UeSd0UDnEwhW/8vwzoMM
eMfl2FN8jEli3U+S9Aa+xzPTrCIa/vrOeTQoq4iAaq2HwC8gVid6pMf9DMbW
1f+inGshndoFyRpz9t7RkMNUutEmEPv27dOJjRD5A9iyHBhHlERzshnqLlXl
Px0EM2J3MpIShJVKrLk4XwJHmmSEI2Qj6C/lg/56WRjeTILesx0RhQ2VOrRv
u9kcP4EItd4zgUWoYqSKsPY5b5Y+2/HGO5YMRQuwjnwOpz5I2XFj/fr16Nat
mzmpUIizmvp3T21fjPw5lWSm3qNnIyQ+zU4IiNDPWLdwEkoWyS3FYqMe83k4
FrxLfkaN2atXL90pzrc0ckJePiE7ab2Jw7fB/AT035TEpi2QQ99U0E2fAEPg
QSYJDU97K7Di50MY/NeZ0lID4fSPOhIIF8Lp5oC3BFxQyz89uChCwAVVqUSF
6JQhfTYacPGQ0fBncprM8spCsYr6a0PST/w7tCfPoMuF6csOUbNCxFXCv/lg
+cwRKMTz7xu0GkfdwKI8+8uHVziwcxMWLFyELTv348V71oVdFAGG+j3D3PGj
MXX2anwOjxNMiYv+wZoBfvsWQL4UFBRE/g4MDCT//428H4zkVIPiDyMgLSUR
Lx7dwd7d27Bq+VKsXOuBoycv4N2HL7QTgaMZ9hUsWBDjx4/XneG/pnUQC97V
5FqNVjgTrSYHDCWHCPinCj+G/X5nSWNl+KpogeVB/3CMevwJ/e/7Mstn38cw
lCf42hzcYWXMcOKL7dOnDxvPaYYrwipJiQnGgO5Koy0Ly/yYv+aK7CP/4uZh
5M1miTqtmUde9CuI//ENE4b+QYwVss+tbZEvX35kp1nIlg5o2Xs4Hr4PlEGR
+ND3aFFRTWWq0mYwfiQYRQXK/tWTUapkSRQukBdW1tZEsNtRJGxj64iixVyI
wHXDI5+fQgdHhXxE3zYNYWdlyYWTNfPU1XPrgG1HziNZDy18F+L63bt3DHwI
NlHvMWVH1XRReaGIW/DvGd5OyQyXqtkvQkRPffqZHJxM8FdErE6whKa63Lp1
K3P4oUzzHtRNzcDuMXod93lRCBaLpq6F0HvGHtntIz7cH12aKtGM4hVr4vyD
FwSvJcP/7SMM7qGwNlchFxy49kxGQD7f3YM8mvOqy10JXl/jBF/o/KrEhAR8
8XmJ7s0rWQqTwMIao+dvRXB4JJKSkgmVjRIgbZ47QNyN42I7lChfFX8PG4nh
g/uhbEHFb1ivfX94+0fqzNm0BDCd42+HxBhY1X/tJSZVZNq6P4kQ9clML2QG
kQWL6LCzBhe0jUEUhLiaI0RRBWEeMAnunF8/WZO4Z4EtFx5quJOMiwdP4P3X
SLVLjiEWk3ooLdqschTB2eefVV9aSgwGuddhn2UvUBZ33ofrRI1LpP9DlNEk
Zeav2hpfo9OE6+zmniXSe2xVtDbeRaTKisBt/w6Ul2UvVglLth/Bz4QUkYuc
GBmKXYsnI4etDoVK1MKD118y6zF5XlySBExZkgb3ySloyHtMajHOsivpHc8U
tFc1A9qHm7AkNBMMO/PZVxOWmMd2+fjz0nDeiKaVVJOtWG28+R4v6lKFCqb/
J8T4zX2L4MDLuZoPnM36DAl/r+/tPchpxwwc1Oo8ilgWqu/L88ph9PuzF/7s
NwzXnvmK2z3RBGGKmARhrBH7MxBb1q/EilWb8fZTmKC054U9yOdAvl6xHfx/
JJlzrhGcKRhAn2HXamD0X0DLuaaYitrUs86kD72kskTkjEbEQhMGJOgNLPKV
HlzzVFjJAPOIUiR3UWi0aszvyJc3D/IXL4/Vpx7JquCEkPeYv2gBTQtRK+Ki
vqJ5SZ7sYJEdu669VUMtKRHoWMWZ/1oO7Lr8Jsu6lbx8hbvm9FXw1CQPyk1z
czn++OMP6uvRnRcHnVgsYwhwbzuTVdFpLfFOGxNYS36yPwVJjb6LM7dXop7w
6hEO1tNpAgrWnY8+wfuoBKkJPDw8WFV2FoaogUi2oIBv+B72UyccWT/f30a7
Dm0QqqHnneOrZWFCNtc6eBeWIuN8HpPU2RB1Ov/DOglmFbcV9IwLfIYSeR2g
y+GK+34RmQ2RofBV0JMaQ5sWyQ4d6Q17GrElEMjUDqqjsYNsFBcYpfHLEaw4
GPpEaQdSiF/HBOLbMIiv5NB/Zk7fRGIECaJkAUlr8Fvu/PcfVKzthp+yp5XS
UnNWn8bysupN/0SCUYbBr+xaKsW/TfayeOyXdRhckJM2kejNI4gj15w1R87C
hQtjwoQJugv8syhiR21aZUSz6YprV5t5TXtkjTqkdRzkUOyoB24Z7aiLuckm
zQE9zZanNtTd+jA87gLj153UhirHL38blcAycdKbAtSpXujIY9b7vjMxoeh3
aPLhIWJCpRqMIr+FWoHUz2WG3FU5aVPiY+H98AaG9+8GR2tihzdsjUgDhEpL
ifyIOiVU11THkRtkUs77a7tMZqesOf3gF8iuaN9+NVzYZ426DGdxDHM9st6/
f0+srzTdRfEZgRhe3gYM3Z3EmhDVTudSv/Fe68ywU2yxoMMwvBrBqpwNPnOJ
rJ0P/ZXCSiYO3dzCDqNy+JE7kBSiE8SnE4APE4LSHosDH/ixcXcLic1Kh6I4
8Ulf2TSTIfsw+ytV7EqydNy+fdsc8UUhfGREIO5cPYOxI4egcfVKsLVUWxRU
aNSGMoJ9UyDob49PmtTmTJEFIzaIeHcdLrms5Wfd/9n2S9wwJgSgjotij9Tp
0DPT2SgEB17hb6cSOlNfu/sG1oFU6jxyHsZsTaaeVHVoa9J3xaYiOFBrUxmY
TaWXAvpLXBLKn3rGcKDWgGJ9oDw/0hJaoaSz8p3Rhhdp0rwX2MtAzEj/D2+w
b8NK9OnZCaWK5aARIZssKP3g4BqTxuNzdl2T9lNS8BuU591aGNVa9afDkbJK
CxTE9rl6ADntlRy3Ou69shr8c40/0N97lTZcynhwhdLUldd2ajJeP1EpbXg7
ybxlZNR47AXEoFta5JWlt4yeEMtI0Dor/x1Zd3wwZs2bh8BYtbYy+mcoHt+5
jNljh6Nlozosp9yWmyo5c+eDczFn8p4VyilyRoad03fq36It64j7ZpIMW7WF
O2KyJngeoTmMiRjVSm1p3cD9L6SYHzpDkN1VQUuyg2jfSVp2JnZ3nWXx6DAu
Gaf3QVqjtG2fnnXUSWfl+MwxITf1GNRPZ+XYs4TKICETs0B0Krm/oo5bC9z3
jeZZirYsneervw+ObfXAgN+7oVyJwjR6rWxtB1hY26GwSxn8MWQsdu07DZ9P
AUhITMCRFWNRtU5jjZK1wZ6lo0w4sOHcw0zTkcs1bIefKb/AARsc8pgBB03s
5s85BziqN62zoHkstK/usGHDWAHNZf7UxzWtegQabPxvAnqtTMKRp6m0nFy1
cCKJhVMlo4XzaqQJO2hVTNUz3rRpkYmFM8tbsXBEziEReWxJ9NWpU6csUsHF
zEIkf0eNCkXg1pmg2n07MWbkMLRv2QjZHe1k9I4aqNly5UXlRs0xc8EyXL39
EJGxicLb++PtVbRu24xhScGanQtMK2TWn82cNYWqNkdATJasyc0vPbp1AZzs
1I7+FtaFcfV1sFjJf1VUXOTfS0hSewHJfBsioWrxXA9a7B8cpQmmkD1LU4/T
20FGv8UmbKKFsoodpDk1RGht5naQqPy4e/eu9HJkUUkhjxHhUd2qLpIb7G8r
WxQpXRE1qleAQ8HyuPD0E8FREC7L5MggXL5ymfU7Fjw5tM50AMiWS5nzhFXA
ZM0T4a6ICfuCxRN7w85KfZgOQ5eAz3TXmZsFU7RoUbi4uKBkyZLUs6q7wn/n
5l0Dmk9NYsyg4kutNhNg1bTkxeibSfSHgFVj1DPVmvI2b01RYOQbkyA1Gu1Z
RtdFX4UKFfrP82PKG+Xp7ZGdnpVqLTBj3lJcunkfkQkp+PLgCDFsi+O2X5Sw
d49um5XujNzPlB9liPiKSM2SH8Ii1KcmIywkGA9vXcKs4YNQubSzDMKUqN4I
H0Jj+NMig0bx8fGxZF5OOoBeOjx0l/iqaH7U+iUgwjkNXaakwG2+SZxK61Zz
E79B7bO7dTiXbK20TKJvPWzBsSU3zYh5YCdNM1tmmlGXdEWCtILik1lJDDll
4iDp01KZL/TOnTu6/2SWPWdWcVhYWqBgEVd07jUYG7fvxRvfL7RVn4hNxwd4
oVT+wjh0w0c6J67tXqKkTvHX1K0X1Zz9+G+oqplAV70Fm4GVFbNk2y0YcGDZ
VHTv3hUt3BqiSME8JkCvTlM8/xzGb5SRX0Te3+AfRv0EdqwAxvcFWimuCF3m
AcRsZNF+IkCczs7LCf31UsTWywZj6CVWsAR9vGI/58Y7Yt81v6Lad/RfOq+s
yFEvDLzvi6Lk38ZEBNLehG6XXrOZCQf8w2mPXPbnwcOH/80pa8ap6uUKoUL9
Pgj5KSMx+pjPqFgiD1Ydvyk543N9H3Jr1HXP2fvUGtlwH1R0UWtkm3Wb9181
6aJx5I39C6SMltPnrR3QZcA0fAmNM+t5JiD4pnhbDzx/CnRZzQaRZe5ly8Ew
mSHoGFH6o1kXZJrYbIx8DCQGQH+NcOKKs1KIeacusbg7Eot7O03oKMc3NXVI
H/0cgXFenzH44Udi8AXA+2ccLgX9hPNRLyXuZmti9/1ODO8YvRGPHj78RRFX
tWxBNByyTnZRTw55g7KF7LHi2A3pQKWJP5U0VkbzPxaqLeSIuff+FlxzqdUy
w1afzNLcE4wwJv9At7olTJRlzrwF0O6PQTh564ns4JkOGd/ml9Me4CKcZpuu
cPmQVyptZ9Kar8IYfosQu5hiYrOQpyU1u0/TXzR4tocxSVHjQqt8ik1iGiQb
QWVCq9jseYDxb8Px7Pnz/97nnLZkn/eet0/S9uO9Y8hhY4GN5+6rzmliFQxr
rjqnazT7A/GqP+n1he3IIc6AZW4cf5B1LxIRLr1/ROlFYpvfBUPHT8O2nQfh
8zlYqBKtyqY1Crt27dLd4qvUTpAQKLc2x0+D9lL8ZJCpWfH+0F8tZsak7s3C
lIKeIx99ymjjHXmKPAMnomnb9r9Kzypkr3acuFXSc8nw1tBZ5MHFRwEy/nJi
4xRZ15OzVH34hadKg/CEhzoStEi1dghOUJvteGVKTGuyPcLRqVYRZC9YDe/D
UzKbjEJ9nYKINIhIk4rpzDsHDc4ZyXGODCK+Gf/fprLIMo5J0aMeb10vqh/y
HPeGVVkW3ftV8VuLkLFCi+HU+BTG9auLe5Hb0RIFK7gRE1oviBkf+hrVXMTB
z4tTDz6rjniCA8e3rSefftTC49K3cG+/6nA2RTFWuHd4OXt/4LQ9ZgeaODs7
sx6Ut/nSgn4a0Xt1EtuCGkgi+jrf8kmT9TyKDfybGRt4LvuGQPMUj1ThRpek
47HnsGvSHg558/8SHZGEofXLEzGdC7suPrQWp5nIRa+Lh1E1r9LhscO4dVRS
FuBXHVw5UtKr96j1gpRR/o/gkleJ5eUsWg/vvyeqVQzk+pSkFLEObJs9OIuM
bSIsE0PRgcgdp7zVcPPxe1vWKMAKQbRvCn8Ucw7ODx8+0P/nVFccnGvmA38N
l0lLZkGHtHcJGtTfrGzG3h1lQnpqSDU2MaRskPPwE/Tbfkwe2wxFCtmw599+
7COnPAUwdvkWvHz3AT7v3+Lyqf3o36MdstkopqNd3jK47xci2kCkxoWgW/WS
/FLaHO2nRMcbZvKAtIUVlu28ImsUksIwun939B82DetXLEDFXNnN0lts59s7
lECrhYUV4b+1tTV5L3fh6ngZEKshdgZwd0f8HNkdO1YBY/4CWpgJ3M08m7Fm
yrzBqvTLF9EQc1Em2mG69NnX2HXpelZbXKT+fX91E8WcLOSGtbSkmayWwuKY
tPyYvLIgZ9PnF7dQppjioi/RrDde+P/gXzHgzrGtyOVkzXwOY5dsoUG4XOIw
GQ348vYhZo7pg8K5HKyyILchIQQdKrDwn06MFBkya59cSSYls3f52w9vKaRu
O0sT0lN29MY77JCpxYGZxfMu5qElIFK30SbLdU2MG2tGaUr9NX7heOKZFRQT
vmIaVtq2YBxt4irzDLuMXoA4xdjm4T1H+L26hx7NK7PncsxVGj1+7wP31koy
iK1TIcxdu4/a5wJdhHx+h+WzRqJEEQUqF6jagpJUDB+4sW2RsH3krzoWrY/3
oYmZUpMgMEFNGtCjrUa7D0+lFU52moAene1KQVhCilGMflQCenVNDUZNbuOT
HnyrpNAS2Qr8gd8Ts4ROC3FMZ5YUPPwY8wkgpn9eeHtnQWKlAoCCyTScJcut
ULKQNPjsHbOjXNU6WL/nBJINovOCHYGm0biwfzuG/tUD1atVQc06v2Hk5Nl4
+MpPVo1EBPpixaxxaN1jEMITJE3T4qNw/swF1vPYhv1thcu0dfCJqwiMSDSR
vkLn0UFzO3bs0N3ln0UTk2/rWiOaz2AIgnlLBMSttVCFYkFRBpElaYz7SKy+
FqbZfMzqy6NAtKsuLBNQTy3DO7VZ/YzxyxZC7iSOLxwQT4QzLeGe+OQzhnl+
ZBMjvX/EMWquWrmSza/LgtAuYvURQbh55RJOn76AR09eITYxVaYBUdSwY9Fk
nH/8WoasNRkYEu4ZjeqsdZGYag5v3eOf0WDws1dGDN+bxPZfrUWm/qURHHc1
4wymTSIMwSdgeD0OBu8BDCIYo7xh9PfgloGoiLdUg3Ke7ailIHrKZxFAriCf
LBE9yzmzOermesEXL16c9ZN/wLcULQd+8CkNfXclUj7bpsM6NwnWaS0IlPCV
2JCuGTIEBfQWXckHDBjAnHJZrNJIzNF6JfMRk++m2REkvr6+DBt48u/Tcq0a
C0zDQFpM0Ip/z/B6TEYJysurjRG35BLpb2la0Jhb4uMjq2FvRfsxmR90QTSq
WF0SEX/9dpuWldAsy8Ebk2k7XjUcqE9ghncGsPhBKbXMunOxaEGZHBeFY3s8
UDqX0m8zi0kcYoE0ojM2XUSHDrbpMiHFJIpGW2bob1bMCKkIWf97gaJ/dlpS
HHxePsHqBVPRoFp5oVu1hbbdzKyXSPlHfB0nNFEPwe7fCBj/c4geZ/Zp1sug
ScZybuPHFSbrzbqBYURoMO5ePYcpwwbB7bfqsLex1JmrDjaXL02nFG3fvl1u
1FhiSPdcQ46SXLkN6pOVNyVAq/vKJBx4nIr4FI0xZtbpbK00i4l+KTfs8uXL
0bZtW3MbtphYVkoi/HxeYb/HSvTp2hElnQvpHH7xMYRsUx7DlrWJ2uhhRIsp
Gv/50nhrM/ENWk8VGGngIEY4aetlcNKeU/SuwWeO7hfEmQBfwR/f4LW/UtEq
MrsjI0Lx6M5V/Dt5GFo0qgcHO2tdNjMPKkYW0Kd57/0IW9Ytx5Sp07Bi7WY8
ePaGaV/h8Pn25j4mDh6IkeMX4H1QlPDeRkWEwNfPjwZ+yE/Qvwn6ikmUPyF8
g6wH5okDmDt7OmbOWYBjZ68gICLWXOmeq6srpk6dqnvEL6UpXzSHbuCoNHSb
koJ2M5NQb7EUxEyTHFQ0icCJxvhPMLBuahbKhtcpYyX0l/ITpewr6Ttw4EAU
K1YsK/ou6FMLvRYo7V1kVTo5Vd/83uPofg/0+6MrypV01jlK+GuFgkWcUalq
TXTp0l72ptdOmosO8cOwPzvB1pIgeDsnFCMqJ08Oe3ZtA/d+uPH8o9ry7Ptr
NCqdUy6xbNO+CI+XPvnts/5gb1tYWBL6W1rSrl/thi2VOQ6KjndkLD66ezUq
lVTUTv5CReFcpBCz7/K6VMbsDYeQKDLrTVUNjekZjUbJjxSCBTctJZj9d2BK
P6DnxBSK2zMoxg9p/BA7sYo4w/dTrEe3wXsQDH5LYfBfz6pW2aiPtDhWzk+0
pOzoTEMi9+/fz4o3i/rWRJ0uMzUPaoO4nxF45nkLi2dPRrsWjZDXwY7zxpEg
y1yoULUWxs9YgOOXbyMwlBjIHNPc3bcSTpZMm4kk7ehgH7T5rRz79dI1GuLm
cx/ydQOCP73E2P7uigWbtxC2n3ugSdLebZqknasSHn+NE+yKDHiFPm5KzFSc
yGwudeETkSSkAz/HRuxZMZHtEGoMT1+1HRGxSUhNiMb5AytRNK/SuLDdX6MQ
kajPpMzbi9MkJooYtGuAcf2Blkqpl4njYOV1BSS05UfW8OwvRcbSVL/bNQnI
agvj541UPetEp/qshkM5YvnAOsiWtySuvGVNi5EUF4NPvu9w/sQ+DO7/B2qU
ZZ0GFMbYoEBhZzRv3wMrPbbj0bN3tMOUik5jv6By8ZzM+S1TxNIiMdpdqW61
zl0Ml98ESgxPMcTI7nygRp4SuPrqu04kaEd99UJFzRz6IrXcERiTZsU/Toz8
iCEdlQmoOmtHlCxTHqVLlbKikVNClpIlSzHqlijhiqKFC/CcQkusOPBITdE4
uwlOtoqB3nn8CpEz+OTiduTmb/8xwUOTu5yBaU/k29SIArqsMYlpUNg0apdS
jdVGiLvQi6wGn+JOS+ZIV6eA0VlpxqTg8r/ANls5bylHkbLo0KED6tWoAns7
G8EmK1s7uJSpTCTxVBw8dgpfv/9Q54oaY9ClgitWnLgl2XR5+xzZPK3N0Pms
nZGgiP+Dg8jNewxVbTsEsSmaPJe7ZzFi6N8YOnwC7r/5KrhH615G9GhMTOBs
+HfnRYLMDXSeoyUb7WjP5hMlJScjPj4OYcHfcOXoVvzmnA/Vmw1EogFifySF
fULjCkphg3W+UvD8/FMuijr+B7dRKit1dnlx5M5Hs2wKDg5+xp+b5wGZRjwI
GOg6PgXr5wI/QiGwtzHuA/SXC2f0zD/pycwD0Y3wV+bR6bhIU89P6w50lFgu
ZC9eHa8CE+Q4J2rdPb19C4E/4qRjPeUnoQFP6tNZ5MC+Wz6qD5mcra7VhU50
wpazL7jj05oN8RjVqyHzsHqcuCt8/uFv7qBRY3e8/Botj+Gh+eq8wQZdJ2i6
Udjg6o5/pSu6ZqsRiMukjQ7t+79161bdU/472iiIwI5U3TT7NxFdR6Zi/Qoj
G5onc95ejczC2Lkp29ovW7YMbdq00RI943xEleqKV8aBTRMqUaEKBozlxyE4
ggk7j7EdyR7Ni4tegRJC3zi8XNZ+5ChVjwh8Nd17w7Tu8qdrdBiEeAMkxdPi
wzC8a21C8dzYcd5TRLKTEhORqjYQhiEhGI3KFxCOgAkbL4pP5N7+4XMDRXLx
5lE2OXHysb9ZogukK4hOexfRThVV52kaCi5V5n66zUzEI2+Dmu8Wr+iMDL7+
eewboqniL02GV+ktugPmLVgUdVp2wuI163H30XPEJafKItiL+5QR5WtP3JV9
jahzaVpPeR/UbNaXptILsl/dvUymhVs5EUHg80MnvJ8pMYEY1LY0rLPlxeEb
T0WIzvfWAeS0Ee7XbDj50E9y0RgfiPouamO0PmM2m6UvzcKZPn267hn/qfA4
Iwub1lliEkuh860H7SKwNlWFtbTOQrE+rdJZn2NN6Dto0CDmxsiUvnaSvlZW
DkSkV8Kfw8djz6ET+BgQKkN5H64ehKOFDoOXH+U0JZLjhy9qamL8nTVdGH1u
EOxjrbJ15cl7srw58acvutZwgUPuQrjw6L1I+Nf2drYpWBsvgxLUjn9GQoFG
6lNUat4dsXqzHf+I2vTmbycRIDVtYRqaKlXMJqh0keKuUfs0EOOY9WlI57fn
AzpFd/+sdKY6o7BRz9mISkgRGzj01XkUttKhybD1knhfPY+joCY/e6omP/vH
+5twzW0jP+s6eLMsk//h+xhli+VGroJ1cP9FiJrOkoyx7dUwtXPd9ghNlGPK
KOSf97dak2iTszZefUv4D/pRy2E7ef7mSjNXLUxcwX1J0hufWTeAS/kIGngt
9dmvzREdvfq41Fmf7xxDTrLz3IZ4SOLdO7BaSlD6+ne3JuX6+1uUd1aNpNqt
/qIp14J+r28fRkEHHQoUaQEv30iZ9pUUgpYl1SaspRp0RESy7ITrMb2fRko5
4vTjj5mFMl7wdd8jtjWViekjRrPPaiknXAC/ZczTsha93nS/AthU4i3ef0kS
79mZbUyutRyh7rxj6dKnt2ZIn9Z0xVfSp0UVzPGlY9nbZZr/gZC4NLG7aBvh
Mpo2wuk6PO9cOd7kBw/dN98QnyApQbwkcvmAzUkmTkK67bbcVYJAQsvQBAdq
kVCcqxj3dsywZzUzt6rDmBJOPeisoBFGg/S6/RqsWnnsmqTk5imKcT1k2RFJ
yT1LRpo82PqzmXejL9ugHX6kQFotqbH4u53SrfD3cRuYESCwbdy35yhRULVM
arTpSbPaMuvKvPXSM7Pd6Dt27MhK5mhlT2hoqO45f5KTGuRkI5T44ng0JEj1
wUc9tYIV0GSvSMWQc6yU2vByGHPAkdMMQ/BJerqJfXG/MbUvblVjLhYjMeOJ
3nfhRKZ+aboA+mrVqlUWkYn0hF91/JqUqcaEILQor3gqZu06L2j/v+Q505za
gBgedLPGZ88TyOdANLd9Hhy4+V6QPfazF1w1I5sY2TMfArDgwL1fbij/lP8y
xU800kHL1QnJrTl6pQqp8fJ4/L49EUMPJGKPZyoBNEbFBHdQqH3eSW0GcdZS
Y9IRsicFyeGsv5jgLAi+nI361mH85jOS4Fe2EUuN+hqsC+Lcg0+C4Ic0yTn0
ZVp1YTaJWa0vTcG47gpry9TujR8JAoraIjnsLUrz8YGK7OiZVXf4+ZLqppud
/luxYkVUrlwZAQEBOm9+fQTh4KQTSnYKFSBUoFhpyE6Lw6hUpp/1352IgEiD
jODEvuNDfK3MmmhimMKLFy/YT9OXq6vrf25za+yco8iSmp0nElgqC+hCfa+j
Jp8LVqRKCwQnGKWoSZ+y7HEm85Tlso3a40caRJ+2Z5e2IDuDYtaYvP2CIDwV
2qU0Qrt66+6IM2QuZa56Z6bxXvNLaODE0z8NG2+nMJrXX6oGJKhnlloO5ASo
8Sca7swi/uTKfy5rzHV+9zz2ia1TERx/8EX4Zb8+vY6m1VVN9sekTdIAu75n
qUlK8eQtFzJNKa7RohsVviLjKu2HHyo5Kx6DwpWbIThWtLy0hYGg/oauKup3
rsOGI6pzYSZoKGqNow/fZ0bRd5xCVN3VMBHVpsFGGdpJi4Oedm/PECubz77h
8guUtMHH28eRlxdp5inTCKdveUvP24+wr9iychZK5XCUIWbrPCVwy1cJN4h9
6nvzAPJoCj17zNyr5gSHvUcFjb3QvCdLUxWkBRIwuKHoduyI/TffStLSAaRD
GpWVl9q6NsS78BRB2g1z1I4JOpuyePAhMjPSvuUPlGYA6yJSIx3CWHlNgWfS
jk0Oh/5GhYx21pvxv0xaJ7I1gtG0igovbRxzoPtfg7D/6GlcvHgOOzd7oH+f
nijrWlCWDPSftlW67oUZmxL+HlWKqdKyee/52kzf8Lc34JJTzfQd6XFadoqh
GSwzupWTn/218Ij0B2yZM0Cln10ZQr+fmmbrRsztr5oO+arRyR8Gc+T9+vWr
IC+dVfjnDhYlN0G/c86mIy+NBtxrlNHu8l9rQl46sSYjeQU4O7RouMhO04kp
AiWqtcCXHwpcLCGfJQkjW6uN46s160VVvCDfq3NbkV0k81rlxalH/lJTEimL
fevX4VNYrBr70UejZ00Xebv2f6+SJPU+uxlOcuCwHQ7f9VFJqo/CH9XVUFPz
P2dmNmzw0qVLrO/RG76M5CQOjDX5EzQDZdEx5UmluyuzUCnNjop9J3NBvnz5
gv3792tpq0tH3KTQj3CrypL0ZIjUyrkyznh/Yd8oxW91ZtsM6UPJ4VoPH8LU
zN5jayfKnyhesxNCk4wqZQlTBjUugTGrDqtd519dQMEctvKatr8vkZRN+fkR
1Uqo2e4T112Uv5NC0EQFOVrTBmvOPsvUsdW/f39J1jRC1kmrUzN0dOy4JhG7
H6YiNsnYgu9EpEQSe62++ZCtHU1Lk8KQgF4THaohrshGCiLmfP3KCnFFvlzp
2k1w6ulH9g3RDT0pwge1S4mDnxvH7n5UvbQEXo1uWYt/ZoEJy8/K++9aMAgO
uUvjzrtwTiQr9v3Jfdn0TinL+y47Cf5HEmz7gv4y57Np12kaG4UclbM7OKgg
aK9cGwRHp2VKaIL/OaGtWWO8zauNaDY1EbWXxWvz16n07beLQLCf0oloTPjM
snpU847HbgksI59JQjdu3DgzQufgt4oM8MOUf/5CsUL5dWIMu87aHiUq1sK0
VdsRGJ0kfBQn1k+Uz91t6GrxyD9878uO+3mKN4JfWBInszUCnl5AflsdClRs
icuP3gpPZFrsD6yc2pfCaUlpC5v8OP/0m9hN7NYJtHOrq4LFHPNUgvfXWPkZ
lb+zBgqHtBVmbbwkP9NKCtqP5MmTJ7q3/DPPW8Dw/kYWIq+r+BNNMq6Gszi5
kMT2rOWMMfQCG9NL2yAYP60lUphYpmdoptBYQWpqYMyfP98cqcUkCjpS8fSJ
I9izZzf27tuHG/ceIzohRWRMGw16IsaSWCdP+m+a3iirA/SJEeijdA2GQ87S
uPomTAZdVk3qo/yqtS08Dt5WGEuxcyoWDlCmW9tlz4Oe/Yfi0ImzuH//Hg5s
W46WNStKldqmz1yk8PJ9wdZbOxdLX1LPMRupOpU7OcTnLtGnSr/AOi3/ws9M
JooTCf2OPzydKL5lGTCqD/D3CL1IGjaXKtZOcPF5Pzb6kg2nTo1kzQ7EaD1a
F5lR7yn6LDtiwr/jwc3LWDZzCrp36ojmTd3wW716aNCgAfu3sVszuHfsjKmz
F+HqnceIiErkjsRsCHzvicqlFKBbpH4neL5VpmfCmIJLe1YjG632tbTB9HX7
KE1E0WlcwHt0qKgILHtO1qqN2uJjWCyngHJ7qtjnjVd6+uhsc2LGptNISlN+
IezLG3RroKjhSg3bwC88JpOo9XtOothoYLcHMKE/0HKmmaj1NdOotTHkrOJ+
pPbbraqs3s7waQ0Fyrqsp9+48OcM9n2G2eP6oUqpYjon/pxlKtXB1IVr4BP0
gzuzHfHN9ykGdKzLNJ+NQ1G06eCOpg0UYeyUxxXLt52ksc7c/LYx3z5gdN9O
cLRRi9ssnXKjy6i5CPoRz0OojmShCdixfBJccimjrqvVcUPHDm3gnF9RfC06
DYF/WLS5vl8EhfkIaUsY9/qVMX3cmAKxuecVirXhx8hInQyUWnToEwUKWifD
g+YwJgbK4govLy8zlBPT6mjQff+6OXDN56jLyR8xR7GyWLD1OIv85eI8otUg
t08fxsThA9C4YX24NWuJqfOWwds3gGcjUTSgx9M7FzFnymi4ubVGk7qN0K61
O6bNW4qbz99n57cKfPcCHkv/Red2LfHbb/XRm8iAA2eu0lCvdKprSXThwgXm
JfjAlzw2Q+DWivXB3+mpoCrpEoh5o7gXM0RtezCXgBhv8vnzZ9aV3IyQlAnl
hnisGtVJM2MhO3LlL4iSpcugUuUqaNm+PQYNG45JUyZjxrQZmDVnLmbNmo7h
wwaheZ06KFe2FHI52km1QuFDv/l7adGQrqPmkdMjHvHI2maX0gtIhFNtcpp2
HNYjMR7iqWnfc/N2Oqvck0/dsmXLzLSwM+fnuU3TaAo9s4yadOmPPUfP4N2n
L4iKjYfeyNs/2iEpIQZvnz3Gnq0e6NWxPnLQQImFA1Ycvpvpw1GU8YFvUDo7
lbaDZH62JfFahw/th9J1SjLG/QWsmguEh0C1omPNj3HkVrQY2tGkSZPMnlPM
vEwM8UGdotmRp1QN7D/7iEEnbcXQk2v7UbFYThSp0g4hCQadu5lNumHDBjx9
+lTny4X9D2KpTD2ZhPrLlYArfRICoViuZ7fJKZjwN8GwA4HRRPNsXAqam5XO
ii1vxoqdYPJoNMlq4cKFmT+aFZ6f3Awb67zYd9dXjqt4etwDTrZFceV1GH8U
U5EUGBj4UUhm8s/aXXp0HpuCzlOT0WtiCob9Y8CkAfRGEwey49gXeMl8ptDU
jmVmKHqwb4gJHuYVplj88W0zkbNsXYQmQy4+OegpSuYrhuP3/M0unqghZfFk
x6cpBRXjyeYhC8bkAexfa77u0X8Cpw8o65Y5q5px4yaGGIWwcT48ef6/2ud4
Hl0NG/siuPY2TK774obpsM3migefYsyum+iBj+IRiXmzag5A9BkhnrJYWmZz
aJt2sdYMfbAZdGZiUbS7rfeA/9AB4tP4gBeoSLBy6frtcedFgIj83j66HS6O
tqjaagji0mBu1587d46299X5CZFLlOc2pQBLLp3u8CunlKXLUteEL6xGm+5w
K9GU7koRQueC0F8vR/OehJyivVp2796d+Sa3Z2d09zxlbq1jDlf0GzsXF2/c
xeevgUhO1duLrxEoG/0jDD4vn+PCyUMY1sOdduMg68mNI7d9MxNV/fr10wnW
sIonsm/ok9nw55tAttWUwcC3z0L1ZGPdAIxhV1hXVJphbiRohiYRGUPOKxD9
zUQ2h5bmBZDvCq/Pf8pkQrmUaMwZ0kRjDtogb4HC+K1BY7Rv745evYZgwoRJ
5LNp06aRQzBu3DhWk+zeoT2auTVC5XIlqadDKiILa0xfu48leAnUQ5PGP/n7
43tohMbsT4Pvq5d4++GryaDvsNDv+PLZH1++BeBnVJxMZDYn7z/yfcVA90oC
uv8AJZ6Vho7j+wMXjkHXicsfg2cbZc787Zosf4JmxBs+rqQpp7KxQRYCvpiG
aKvmTUC+7PYS5OQrXAErt59hwj4X3yFeN8+gV6fWKF44L2xt7ZCvUDE0adsd
u87coWPghGvUQDi3eEQX5jGydSyAscv2Uw+liC+d27UUHTt1pv0mCT3o31ZY
fvg2+B/u63RkNty5bavRqvFvKFmiGPLnzYN8BQqidLlKaN6qG9bvOI7vP2Md
NCQV527Tpk00Kqr7xD5zQCzZSns3EnJSjfKnUpVH9ylF4JOIpvH3FTiDYMeg
Y8o5o3KCFuSctVKx4/2mtIBF5gHSlmyLFy82R1sX/rR+3vcwsl9nOBfMyb15
yiCjEmWrYOz0JfD7GqKQ14ltop0rJsOBJ+L8PmIqjp88geWzR6FAdhvmA2r/
13B8i0yS3regJyeQX+OitihYA6++Jwpa3z+yDDm4L1Gk5br+1oM2QNXQ2gqX
D62CjYU20maLvATA5c2t5B4UKlkJa/edp4DMXMcKohI/8z1CUbrfe0WkndoP
3LmitJGfOhTYtY5LSbLlol9AfzEvqzcxAZ9e3dl0JRGkJ5ghU5PRBsHE9jp5
ZC/mz5wK99atUK1aVfJIlStXJsuvXKUKqlWvi269/sbS1etx4cp9gjqSROrE
2S3zlMAguc2UdfuFkfzx+Q1UclFCIr+5D0BEougqbYvAp2pIgb0KVMfL4ERR
MXD/5HIUz6XYQcLIohNqzj0N0NA6O5aN6qA5kBao27IzDp+7hi+B3xFMpOSl
Q7vw/1q78rCqjiv+BARBU4hGTYyNcUvauqXV1NQsKqbGqHWhVo1gU6N+qUuN
NXGJMRo1inUhqLQiaBItm8jqUiUE3EEFlIoJiqKAIMtDljyWBzz4dc7cO3Pv
g/eo6dc/Xsz3Y+69M2dmzjZnzvntEMpU4YB3Fm2BqcFiLyWyyKIWH87FIW5k
ADXMdG1qgmqQO/IwdLsKrzFZUtq2zB6o/pXmtZG9ltLkNFksgiMXfXcaA90V
N1K/UdPopE76FP4VuAaOHZQxLvQNFVRsbvgBny6ZiR5P0Xbuhb9sO0BuDOEF
Sjv1JfrS9XTnnli7KxhRkRGsw1Rw04X9Nwxh4eE4fOhr7PXbht+/OZwr4LOW
BEgvx42LcRj18lAMHvoKNu4JR2WD5plqNJVg7ftKYYU//HkbGlq00Fw9ZZnI
LlQ57O2bTJoxDvHJYsB3NdP2mPZ8Oo5R2aQZUrxierKNyoa3lSIpYsnZ1jLe
EOKiuRYfTBQlex3w6YFvpFunviwLQ3spW7GT+89wJadSHmaRLM3NyUZOboHM
JkPJ8vv1cMWwt3xQ+IPcsuTGCP1sGXr0GY67xnqxcFuam3hGJGV+1KaNP2Dh
2z8Hecn9oy6KjuipFBcXRx53Q4HKOL/PBNYv4zKLM1ZakKT8koKzk+lrpQ+1
23owl6olB1qp8Dc/5C1Eah2KOzh48KAtBivolns5Ft2dlXhrB48XcCGnQu5Y
7m6c9bImZlfu1dw/Tsg8E46funfAIM+ZyHtkFumByKUcH3OcuzCETzT30lF4
uBjw5KDfIq+q0V4GYlKG8tXXGEuADct46RGpDHFzxpdR16y/ymYWtZKtjQG6
mKCjxbhx4+wJckGLfZ9otVn7j5wIYwPkacKRvavl37r2G4Xc8kYZFZrxzZfo
1ZnyoHrjoalRZJCgwhCefXvy5bgr9oq9QZPyIgYdF6ZMOA3XWW8B8eh/3ZGO
TUvCUV5kEgHd7Wgvr6uT3MKUxCkv9ZFNRv9+nf4YMS3mHzK7Oh2ohZ+9KYM3
U4/t4EmfPGe8RxVE5OFtswkLRjzPH3nrvc+59mcrj0VgYCAFTBjy1EFRyZQ9
m/mq19R7pmbEhOgHLyyT1xUzpFU2M6oGfGeX1DBSU1Oxbds2++PviPJbyXj+
SS0B7mL/WOknKkyPxrNuWlqFRb7Rkh2dCFCiMKb8cQPqLFp8S6MREwYoIUpq
/IrBVl4JJvPFpJNFtvPTthZZ+AFl3PKeQF0+r/RN1znkCQjV9zvemVdZEjFN
toW+GG9mfBC6dNCWxMcy2NQZprx0DHzaTf7t9UmrSIPVaok2wfcjxY87Z2EA
PzIQlK7MuYTe3ZRHfz15VnspasW4SdfZv9OGORenjHu8yhm5uVOWyEtAk5OC
rsJzp+4Jd1guT+PBfO2LYTH2Y8EbtULi7Lc7VoucsVTmYnA/Lek1hTv+oJWb
a6k3Yr4ncXRnvL8tgh8NiL8Fr5onTzt/PWmG3bEzwVigjj3lDFvnPm1NPdLz
HtwX6rQzLwRkiXXgph2/CWcuIc1ecB7bMlEMN3TPKqvdH3hSFxdXY50cd8jY
yahukdGdFFr84rOujPweOHQqU6T+zM/8hiksLvKpCX/i21ufXVIMNjo6ms6g
+Go0m82G++qbyT4jI96GfUYEOX5E2GedlCzQCX2UnAiU8ZyJPGL1xP3QWCWi
fkwmE/8S/YKDg9sJuhKEObBxgRVh/GPtBww++8txKDTJgMG43cv5XD/5gidu
G+vc1ace3knDyCHP6d7aEV8cv9ZeTlTVlcRb3FOXuomtuMP7+LKwsrRoWZAc
SD4pqMMsrQehjN93U6wsHgqot7TeQEttvixertsW8vvt0OfQ35a2WjjtxfeN
RX6V5H+W6gJ4/kz586ylXF+QB9BZF6Mx4uecN0oXQb8RM1BWY1FbPB618tT1
cfcW8E08uNQ8xwaTnwvs3qyoDdWVmrFUmc6MJY+2wXtXvGgvyatqululj0Ok
yKD2Uk9bE+mnw8ejqFaG4YV/sZwHnTl17o1j1wpFPqgmswk3L5/H+hXz0fMn
DqIPdBU4JOmG2qjtTgsKCuKnGCdPnkRtba2hWB0PmTN09JgQB4OgRXPGu+36
78W17oqKCv5O+m3fvv0x9lRs0AYr3rrpcKJdcgz1nESh5EJhqLh9Dr09lPvQ
r8xeyvPlioGSDnrz8jkcOxbHI6Pef88Hv3n5JXQ2GORRrqOLG3y/ilXfBluy
tkztCd2NokvKny4FHj4Ad20wm2yCWH9UZZ2K3bRx+yu1VgTLaV/EpkUznUlH
igXbIyUpmqvuYXB/Tcz8ZsIScgtI3anxESYOUviIo2sfXMwuk3eZ6OLGvjU8
XFTGh3g8PQjBR5PUl7cdOts2RpWSF5MUHvLZcmDLKsBvA/CvaBDP0WwxJl5s
GxarrMbfvph9lH2GqVRaxM5b7++RKlX1vasYoKuF5PXRQV1YWiNW/04LS1u1
/7S006oLr+EXSiC8nPfOTz0Dr4Ur8e97JbJETyt5W6Yyyyy2F9b/BdIN+Fed
dbVjHVBSpLOu7FoU+6yI0J7wdeaK4MShWmDXqAmL6chT6NX3LhxBDxexRhyx
Jz7Vyh1aWPAAZkuLFl/GVsmy8QPl66Z+GKxOuAv2r/VR8I6d0LvvALz6xlvY
+sV+XM/JkyVU9HQ5evQoOb4NJer3SouVDWFlajGpE7BVOTmSQbo5f7NtddD5
Rc1dGTyanZ1N9zPta92KablnhVbCuPdwinGW1En8aqvUqFx6DcP1ohpd9F01
3hv7K4ScyZLUaXyUjWFqKC79xnttlNuhOj8dL3TriK4DRiEz32gvI+TcuXMl
Qcji+O9mmBO/SsKrb8e0jf+iFAZ3d0uXtaenp5W0sGF+3k2LQTc3JWLTwbU/
LnxXLs1Pv8XTte3kvYn7lcU6JFpuXjAWQzzn0EmK2GmxgSvRUZeSd8ryYIOw
0fd9TPEzrtgblW4zsSP95syZI0VJU6Piu2ltmsWGKgTRTJQCLlaZODE4CRPl
/CglfzG09NijR4/+b9Sg2JMPvXUOnb8nSIeOxVSAV/sqTLSDcw/EpuZJV8OF
CD+Qz+ydVYFklwlfxp30kxjc2033VQf4RqUK305V3lX0e8IBA4bPosuE+oMG
sWvIkXLjxg1JE7qXZMtsi1DNNoWnduLFj1qMyWi+vYXx0dW83mlz+ly2QpgO
V35BfIq01507d9oiyWi1SeF3ZzHAXbkL2HfYFJTVac45Graz6l2d9MfNlIZe
JYkbsxseYNIQ0rucMM7rXSReykB1Lc8sgSpjAcL9t2JAzy5C33jmxfEoUFzc
mkOLrbGApbNAHHHka286U04d1nTOglUor2uWfMuG5BV7ig7vbFl7pMBRi0nq
45SjhSdCS5lEll0XFbYtcceoo4/yX6fyCyd4b/qKbw9ZI684B68NU9wRQ8dM
Rl5FjXr+7oKMmP3oqhrDHZycMfil4dxnMmjgs1LKkPp1MP6KmE0+mMo7lzHQ
QxHCIhkf/XZHptmlBRPFpeofU84qqr2V9feuouYX5uuCNrI38AO9lgcRVGKI
JJNMHmpbBI+R26wRAb4rGT9RxMsU7zVIPHsecRFf4tUhSpbNEZ7TcKu4WnVj
KfrFiT1b0fvJzlK/cHv6RQRGKJUBZEoH4t1LZlrpIf1HzkK5WVHjbYWDM1Fc
qsJM3UKQn7UB6ED/x16ToJj+vOVkdY5aHsYpp3R0j4/qB597he2lz8kNJKU+
bZ62xBDxAlkX4jDnzdfRQ5cf9Jk+A/DBej+UVTWomqwrcm9cxGKfqej33NNQ
tQx0dHJBn/4vYubSj5F2r1hGQpfnZOCd6bM5l+TVWRnm7T0Hk72W4Nq9apsO
ryNHjtAqMAhK1JiAkP3KGRrjpg58bzhyz+/aRUB5se5YLf9r1YZRszDqjT2m
q7TU5klZQUVS9+3bZ4uTjBPMlU1h4b0cpKZcwuUrV/GwvNogErGWFt1nplAq
LiSdw5XUNDw0Vqnnw21lhI+Pj8GodpG9DkknuAXP3RsZ54GVbFEfiWzCw7oG
Kv5tmCiYQcUVpY5ZG5NsGj+/Eox+7Nix9uTEZ3a6RFNRqS6dzPIajAm6g+eD
r2NwXAZeO/lvnm21tL5RJkkhUvDENkoeQSuLqKksSXalHZGl74qYawoqyMrK
MlSo1InPL8dzkVfRJewS3MNSKJ8xrwZG+TFHnshEdlWt7kSkUilIo7NCWthk
xySuwF2TRfJ8im/x8/Oz3yXrPVhQUFChfuFWVR2ep6Tp/9SSplPS7wkJNymz
pKYKM6ZDe06zB9i3j3WAb4QPpp3JpaJx4rzKNoO21Q+2BUQ/KHulSDYusju7
HU5BbD5PRqtLAFjfSiWnfhjwQeQauIRk4GxxleiHbb5ohx6P1PfXW5rheTqr
Tc2YNen3eQtNA97eSgNmy+OYI8riu2NYeDScDl3B9hsP5CGebb5ka72Eh4fT
JVlDufolqv00ii3XLq3KqS5NvavrkRO3WOlcHWx9NGuZWnGMSVLWsZWRK+EW
msEfXX8tX3AltjL5Kf+P2Fe01UXnqD6jV/L39FbZOVrIu9TCVCJQpaHmAa6f
nghzfEc+XbR06N+S+B74iPXMPfQyPNiPSP1VTono3f+w6729vQ1iMr9mcpbG
2zqfMhVCz6qoVQODO8P/u0KMDfk7Pju6FLuOzsOyyE8wLCyW04t6RVu0f1Qa
7pvMkp2PGTPmx3ABCvxk7FjtmhNfZzPPZPNqKh4hqY5q7+hLlDCXlo5y8OyG
ygYLPBNuw3DoKlzZEqdePRF6lZ6gGru8lETQrWJ5x+jaNfj7+/8IXlCpcqZH
5ib8OeUOngpLlVl76d8+R6/Cj5GoqblF5duuzERrwNzzt3kn9G0HRqcj6HYx
ufSlB6a9td+GIVSrw0gzmrDn+yJsvF6AL3NKqLqD9IXTEeul0mp8cbOIpxM+
fLcU+TVmlx/9PTZ4oaAVFxdT3Rp+laG+vn64rnVKSgr/E+udgKk2I/EXgtlL
Rqgw+SYJoifYk6I15WknmPwELS0tAq6pqeEw/YxG43B11VZXV3MoICCgvcS9
tlZZaGgofUwqXgcOHJCUYHa++HBdXR26dlWM5EWLFgm4srISrq7KXffNmzeL
QbEWHKIn2JOiNWMDHKbU/xaLRcCZmZnyk5GRkWJQepfqYw6q9XmwGFRISAjH
HB0d6Y6FmHV6G9nWdL+qoqJCwAkJCRKuqqoSMF2hI5iyOjGCC3V+5syZHCba
i6aUZ7BXL+Wa5vLly0VTSv9MTQMDA62aenl5cTwoKEgf4kNVgQkODg4WMKOa
hJlNKWCaHQ8P5VbXjh07BEwRI5MnT+ato6KiBGw2myUcExMj9GByBRNEvWG9
kuY+0wYJZp2XKjOF7tG3aIy6phRpTE0p1ZMYM10nImz27NkS2717N8dI3RIY
6SKEETMW2IIFylELm1aJUU5WakfTKzDKtUXYvHnzZBdpcxJGP7aSxNiLiook
zHajgGm7iYUTHx8vYLZPZWu2EwVMlx0FzFQXAVO0voAzMjIETGGiAmacVhBL
p/P8L8ubbGgHKvbKvrB6tRJf4ODggLCwMBcVXrFCuyiug8Xk0S8iIkLAy5Yt
kzAzNgRMm+GJJ5SbkGzR6OFu3ZSbZmzBCPjUqVNwc1M8JVOnThUwbZ1OnRTH
7fTp0wVMhw4uLsqJIFteAqZzA2dnxQU8Y8YMAR8/fhxduvBQOixcuFDAFOhL
+5rg+fPnC5hCZIgeautOKkypgwmi3rDOitaUFY5g6rsOpq1AMI2UjVjAlMaQ
YKILmzIBv/322xx2d3dHYmKigEUGYdqgOlhc6iQe+e2337Z+CW2tpKQkAQu1
pnv37khOThawUCl69uyph/VRyWvXrhWwPpxn3bp1tuCNGzcKmPiBDVhvHW7a
tEnAeo1wy5YtAt67d6+Et27dqsAKp3jsxW99qEe44Q//32cMHf4DDlHSSQ==
\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[CapitalDelta]", ",", 
        RowBox[{
         RowBox[{"Sol", "\[LeftDoubleBracket]", 
          RowBox[{"4", ",", "10"}], "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", 
         RowBox[{";;", ",", "1"}], "\[RightDoubleBracket]"}]}], "}"}], 
      "\[Transpose]"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[CapitalDelta]", ",", 
        RowBox[{
         RowBox[{"Sol", "\[LeftDoubleBracket]", 
          RowBox[{"4", ",", "11"}], "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", 
         RowBox[{";;", ",", "1"}], "\[RightDoubleBracket]"}]}], "}"}], 
      "\[Transpose]"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[CapitalDelta]", ",", 
        RowBox[{
         RowBox[{"Sol", "\[LeftDoubleBracket]", 
          RowBox[{"4", ",", "12"}], "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", 
         RowBox[{";;", ",", "1"}], "\[RightDoubleBracket]"}]}], "}"}], 
      "\[Transpose]"}]}], "}"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "38", "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[CapitalDelta]\>\"", ",", 
      "\"\<E/\!\(\*SubscriptBox[\(\[Kappa]\), \
\(P\)]\)\!\(\*SubscriptBox[\(P\), \(0\)]\)\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", 
      RowBox[{"(", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ")"}], 
      ",", "48"}], "]"}]}], ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0.05"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"ColorData", "[", 
     RowBox[{"90", ",", "\"\<ColorList\>\""}], "]"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.85"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\"\<\[FilledCircle]\>\"", ",", "Large"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[FilledSquare]\>\"", ",", "Large"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[FilledDiamond]\>\"", ",", "Large"}], "}"}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.722272158094783*^9, 3.722272159855981*^9}, {
   3.72227222874769*^9, 3.722272249050425*^9}, {3.722272347807427*^9, 
   3.722272363203513*^9}, {3.7222724503383427`*^9, 3.722272491705923*^9}, 
   3.7222725412524223`*^9, {3.722272656398744*^9, 3.722272753735156*^9}, {
   3.722272822807391*^9, 3.722272895318318*^9}, {3.722293625291493*^9, 
   3.722293635432026*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, 
     {Hue[0.22, 1, 0.6], PointSize[0.009166666666666668], AbsoluteThickness[
      1.6], LineBox[CompressedData["
1:eJw1UnlIk2EcXkYFwzBqmkkH83ZkYcZaS31AcgmaYxKiIUprnlnOeSw1NDev
8FihES3t0gqHSRSRdMja0EIKVjDWsbCpS2UT19qcZ+X39fbAy8v7x+/5PcfL
Fhen5ngxGIz9a4e6q1kDxyxV9eiUWbdwBY449XUKfTBkVRf3bueCaeqRxjKf
4XcQj6PdLETv2svUo0V4ikGb7J0JvTs8U6UbhkTNse58IoGliiIcxZLcExoe
dgYMGgbwu/Y13SqTQqWjBj7Cz/sPV/FBhj0NNtHgbiO8Ph2VGdrKQKlhDZgQ
EN3qz1KXI44W8AVqnrimwFmO9+8omNEYaR860F2OTJpwDIHKr0O3+8owT8lx
f4eA79zkiiwl8+NYH9bdoUgoAb2uYQLmu36j4l3nCN8k9HXmNm5qAXxpAT/A
bJ88y86XEP4ptAfzKny42cT/NJiBSTnShDTYKTrbDOose0+43iYjmoYNOo4m
OPEV8C9fO27oRxRCfQTJaxYvWhb8c4PWkXznECE/lR7Ks8RF0AsdSKlYLXLP
sYk+B/Lli8NufgxKqPXSn3CEVFq7lceJXidULffZvNoMUGpEg068blYx45+e
Jvp/gdsS66MRFZE+XOgSzhXKRaXEjwv9ef2zxpOVSKQLdOOlOeBgUshF4s+N
yR0bNNat9aS/eWil+jeK883ErwfZnMdjUeltoO2YPOg78m16KuMK8b+AcV9+
YaOgk/S9iNptyqFB2TWSxyIefr56OWpMjbxcCkuovyQ2drTeJPksw+fQ4Zjn
sXfI/1iG5pFxJjKtB6m04RXEB4xcmFDdI/2voCl/YxHL9gDBNdVZSskq/v/r
v5+NZiE=
       "]]}, 
     {Hue[0.01, 0.8, 0.8], PointSize[0.009166666666666668], AbsoluteThickness[
      1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQXS2yzv1hVYu9vOfqU0FfZWxnzQSBlfbp8ypPaBVO
suO6vrjAlmu7/acJO63m6V6yWwLkXV98wD5rUZScsMo3u8NfNWL6Dx211z/3
7tyanQL2D6tABp6yT5gkv+l8qbI9AxhcsK9RktzUamRs338IpOGSfezMj8Gr
nznYy7e+Dtwhd9We7f0sabMkb3uQa0TWXbc/GXh2heWlEHuIA27Z7/qlrFsp
H2d/9gwI3LF/Ma3Ieua7FPsYsIH37V/d6XqdqZpj/w3knK8P7K+u3mqwLqMI
qv+R/a3GvVv72srtwda1PrY37L35pbKiFmreE/tc3rlrd6o02YuCHfDMvnK+
Ltsuxjao+c/tjy35d+RAeJc9xP8v7Kf/LeN5pNVv/wZk3OuX9is/zeZMt59k
bwwGr+1deLkm5mpPtYeE7xv7JT9/J7JHz7CHhNdb+5ebXQQmn59tDwnf9/ZK
k84d8uuab68JtvCDfWX0lFO6xxZC3ffB3iGi1y/h9WL7QpD1BR/tbZtkzpmZ
LoO695P9ne7Tm+SWrLD3v5DQnRT4yR4WjwCKme5w
       "]]}, 
     {Hue[0.61, 0.75, 1], PointSize[0.009166666666666668], AbsoluteThickness[
      1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGAQA2IQXS2yzv1hVYv92rqjbo0VZfazZoLASvu4KVGeZd/K
7LmuLy6w5dpuv2V9wa/9EhX2S4C864sP2Aex//cXvFdpf/irRkz/oaP2K/7P
uHzVs8b+YRXIwFP2HIwK654l1dszgMEF+xSDp3dsZzba9x8Cabhk/+zZfZ6V
D5vt5VtfB+6Qu2p/3XD+z4YJbfYg14isu27f12WZuG91p70d2AG37AseJDwM
s+y1P3sGBO7Yyx026eydP8E+BmzgffuPfueu+D+cZP8N5JyvD+yDFv3vm54y
Far/kb3FMfYbD7Rn2IOta31sr9f+gqfWcjbUvCf2qc/nHZnUP89eFOyAZ/Yi
bW9K+SUWQs1/bn/sw2efar7FUP+/sJdJd171RHup/RuQca9f2l/703ZMsHC5
/eaAXV8O872GhyMAjWu1MA==
       "]]}}, {
     {Hue[0.22, 1, 0.6], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Large], {0., 0.}], CompressedData["
1:eJw9UnlI02EYnkoFwzJqmkkH3joyMGOtpT4gaYLmmoRoiNaaZ5ZzHksNzc0r
pq7QiJZ2aYXDJJJIrGQ5tJCCFcg6FjZ1qUxxrc3bar9fXz7w/vH+8T3vc3ze
wvzEDBcGgxHqGCfHODumnNV9zFhWjRaJaSsnxhKpukmhE7q08vyOHRww9e3i
COZz/PblsjWb+ehwbPp2DYISdJp411Ro7UGpyoFBiFRs064eEYxlFOEwlqUL
AUGB58CgoQOvdX/dnSIxlAPUg4/wcP3DkX2QYG+NWdC7ZwTOn45KdI1FoNSw
uvXwCmvwZKmKEUkL+AIVV1iRYy3G+3cUDKgNmek/0FaMVJpwFD7yr/13O4sw
T8mxf0cMz7rJFlJI3o/BJbCtWRZdAPpczTgM9z2GhbsvEL4JaKsMjZzEHLjT
An6A2TRx3jtbRPgn0eTHLXHjpBP/U2D6xGWIo5MwQ9GZp1Fl3HfS9jYeYTTM
GGCr/WJfAf/yncEt7ZCMrw0mec3ihWLRM9PXieQ7h2DpmeQArjEymD5oQULJ
Wp59zpvosyBbujRo54WjgDov/gmLf6mpTX6c6LVCqXjoza1MAaVG0GvF63ol
M+rZWaL/FziKCDe1II/0YUMrfy5XKigkfmzoyuqaHTlVili6QDteGrwOxvlf
Jv7smNi5QW3aVk36m4dGrH0ju1hP/C4gnf10NDS5EbQd/QI6j3ybmky5Rvwv
Ysydl1sb00L6XkLldnl/r+QGyWMJjz9fvxo6qkJWJoVlVF8RjjQ33Cb5rMDt
0OHwvoh75H+sQP1kZDokqR2JtOFVRHkNXRpXPiD9r6Iue2Mey/wIfhXlaXLR
Gv7/a77utEIosK7vPSf6bNot5vX9L5aPd70=
       "]]}, 
     {Hue[0.01, 0.8, 0.8], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledSquare]\"\>",
         StripOnInput->False,
         FontSize->Large], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGCQBWJGIGYC4mqRde4Pq1rs5T1Xnwr6KmM7ayYIrLRPn1d5
Qqtwkh3X9cUFtlzb7T9N2Gk1T/eS3RIg7/riA/ZZi6LkhFW+2R3+qhHTf+io
vf65d+fW7BSwf1gFMvCUfcIk+U3nS5XtGcDggn2NkuSmViNj+/5DIA2X7GNn
fgxe/czBXr71deAOuav2bO9nSZsleduDXCOy7rr9ycCzKywvhdhDHHDLftcv
Zd1K+Tj7s2dA4I79i2lF1jPfpdjHgA28b//qTtfrTNUc+28g53x9YH919VaD
dRlFUP2P7G817t3a11ZuD7au9bG9Ye/NL5UVtVDzntjn8s5du1OlyV4U7IBn
9pXzddl2MbZBzX9uf2zJvyMHwrvsIf5/YT/9bxnPI61++zcg416/tF/5aTZn
uv0ke2MweG3vwss1MVd7qj0kfN/YL/n5O5E9eoY9JLze2r/c7CIw+fxse0j4
vrdXmnTukF/XfHtNsIUf7Cujp5zSPbYQ6r4P9g4RvX4JrxfbF4KsL/hob9sk
c87MdBnUvZ/s73Sf3iS3ZIU9AOwN5gQ=
       "]]}, 
     {Hue[0.61, 0.75, 1], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledDiamond]\"\>",
         StripOnInput->False,
         FontSize->Large], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGAQBWJGIGYC4mqRde4Pq1rs19YddWusKLOfNRMEVtrHTYny
LPtWZs91fXGBLdd2+y3rC37tl6iwXwLkXV98wD6I/b+/4L1K+8NfNWL6Dx21
X/F/xuWrnjX2D6tABp6y52BUWPcsqd6eAQwu2KcYPL1jO7PRvv8QSMMl+2fP
7vOsfNhsL9/6OnCH3FX764bzfzZMaLMHuUZk3XX7vi7LxH2rO+3twA64ZV/w
IOFhmGWv/dkzIHDHXu6wSWfv/An2MWAD79t/9Dt3xf/hJPtvIOd8fWAftOh/
3/SUqVD9j+wtjrHfeKA9wx5sXetje732Fzy1lrOh5j2xT30+78ik/nn2omAH
PLMXaXtTyi+xEGr+c/tjHz77VPMthvr/hb1MuvOqJ9pL7d+AjHv90v7an7Zj
goXL7QGD9awG
       "]]}, {}}}, {}},
  AspectRatio->0.85,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"E/\\!\\(\\*SubscriptBox[\\(\[Kappa]\\), \
\\(P\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \\(0\\)]\\)\"", TraditionalForm], 
     None}, {
     FormBox["\"\[CapitalDelta]\"", TraditionalForm], None}},
  FrameStyle->Thickness[Large],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Directive[38],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{539.8671875, Automatic},
  LabelStyle->Directive[
    GrayLevel[0], FontFamily -> "Times New Roman", 48],
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1.97}, {0, 0.05}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.711133273161537*^9, {3.722272153976306*^9, 3.7222721601379023`*^9}, 
   3.72227222923573*^9, 3.722272364424307*^9, {3.722272452222196*^9, 
   3.7222724868223743`*^9}, 3.7222725418961477`*^9, {3.72227266142032*^9, 
   3.7222726767413673`*^9}, {3.722272714858056*^9, 3.722272753960088*^9}, {
   3.7222728234806967`*^9, 3.722272895821702*^9}, {3.722293626914748*^9, 
   3.7222936359881067`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListLogLogPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[CapitalDelta]", "\[LeftDoubleBracket]", 
         RowBox[{";;", 
          RowBox[{"-", "2"}]}], "\[RightDoubleBracket]"}], ",", 
        FractionBox[
         RowBox[{"Differences", "[", 
          RowBox[{
           RowBox[{"Sol", "\[LeftDoubleBracket]", 
            RowBox[{"2", ",", "12"}], "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", 
           RowBox[{";;", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
         RowBox[{"Differences", "[", "\[CapitalDelta]", "]"}]]}], "}"}], 
      "\[Transpose]"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", "Thick"}], ",", 
     RowBox[{"FrameTicksStyle", "\[Rule]", 
      RowBox[{"Directive", "[", "38", "]"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\[CapitalDelta]\>\"", ",", 
        "\"\<F/\!\(\*SubscriptBox[\(\[Kappa]\), \(P\)]\)\>\""}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", 
        RowBox[{"(", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ")"}], 
        ",", "48"}], "]"}]}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"Graphics", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Disk", "[", "]"}], "}"}], ",", 
        RowBox[{"ImageSize", "\[Rule]", "12"}]}], "]"}]}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "0.85"}], ",", 
     RowBox[{"Joined", "->", "True"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{
       RowBox[{"ColorData", "[", 
        RowBox[{"90", ",", "\"\<ColorList\>\""}], "]"}], 
       "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}]}], "]"}], ",", 
   RowBox[{"LogLogPlot", "[", 
    RowBox[{
     RowBox[{"0.05", "x"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0.06", ",", " ", "1"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "0.85"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "Dashed"}], "]"}]}]}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"{", 
        RowBox[{"0.094", ",", "0.75"}], "}"}], "]"}], ",", 
      RowBox[{"Log", "[", 
       RowBox[{"{", 
        RowBox[{"0.005", ",", "0.075"}], "}"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameTicks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", "0.005", "]"}], ",", "\"\<0.005\>\""}], "}"}],
           ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", "0.025", "]"}], ",", "\"\<0.025\>\""}], "}"}],
           ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", "0.075", "]"}], ",", "\"\<0.075\>\""}], "}"}],
           ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", "1.125", "]"}], ",", "\"\<1.125\>\""}], 
           "}"}]}], "}"}], ",", "None"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", "0.125", "]"}], ",", "\"\<0.125\>\""}], "}"}],
           ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", "0.25", "]"}], ",", "\"\<0.25\>\""}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", "0.5", "]"}], ",", "\"\<0.5\>\""}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", "1", "]"}], ",", "\"\<1\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", "2", "]"}], ",", "\"\<2\>\""}], "}"}]}], 
         "}"}], ",", "None"}], "}"}]}], "}"}]}]}], "]"}]], "Input"],

Cell[BoxData[
 GraphicsBox[{{{}, {{{}, {}, 
      {Hue[0.61, 0.75, 1], PointSize[0.012833333333333334`], 
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAAFVW1u7FrEsB9cHQub3kawJHjc3tC
9wfAoVy+zkAPF8Ahp738eEMDwPJHCH2+MxXA2h05TF9SAMCGeslFEt8TwGJV
4GrvWfy/KL8Sj9XMEsD09vXFafj4v1fMGdbh4RHA7zn6/kIu9r+luW+XNRER
wBlYOVdVzvO/Iu0GW9pTEMC04ikFFb3xvxdpavmHSw/At4m/JOrQ779rSp+6
0wgOwHX3b8f4h+y/XRSiky3cDMAbghsDYI3pv7nhVSobwwvATz/hJMPT5r+w
Jvz+r7sKwAG2IT3sUOS/H4ltiFfECcDk1T3Q4Pzhv2tHqC+32wjAipAuCo2i
37+YAcNbnQAIwAK6EoLykdu/3PtAr/cxB8CspRPigb/Xvzm0XzrNbgbA9VIy
iTgk1L94MmnXOrYFwJ0tkkYzutC/2xKCs3AHBcBbQQoh6PjKv9trZnmwYQTA
eUGWl2vNxL9sUNfTS8QDwNGHsgEp1b2/rOokIaMuA8B1qV8w/pOyv/pFtEQk
oALAih0J0LIwn79eYKyNSRgCwHw2yszWYIQ/hGYtr5iWAcDwx/I+BvuoP+OV
4sihGgHAN/z/0r0Ptj9oQLd//qMAwJWRi5+nSb8/0NqyJlEyAMAHUz7nshjE
Pzs/0u+Hiv+/xkY8eT9myD8klGm6ELn+vyKamsf3j8w/0KB2kKzv/b9bGwbg
DkzQP2xHQGnnL/2/arGZLV9A0j8TEHw4scD8v3a4AvLbJdQ/7ACVXb16/L+E
QOarX/3VP9eAa2CiOPy/a9TQgrLH1z8PPcsWLPr7v3chaUaMhdk/xguIPCu/
+7/LwuYpljfbP1KwZ+x0h/u/bzRLRmze3D+A6JQr4lL7v4e3Aeyeet4/qvu2
hE8h+78AVYflWQbgP4ogX7Cc8vq/3Lnhe5PK4D/ItZ5IrMb6v4kreeg1iuE/
Ik2ahmOd+r8vqejldkXiPwmsMQiqdvq/qdCJlIj84j8CPA6daVL6v7CQG8uZ
r+M/07TwGY4w+r9DHshe1l7kPxmBfjEFEfq/Y8qfY2cK5T/apeZRvvP5v80J
oik=
        "]]}}, {
      {Hue[0.61, 0.75, 1], AbsolutePointSize[6], AbsoluteThickness[1.6], 
       GeometricTransformationBox[InsetBox[
         GraphicsBox[
          {Hue[0.61, 0.75, 1], AbsolutePointSize[6], AbsoluteThickness[1.6], 
           DiskBox[{0, 0}]},
          ImageSize->12], {0., 0.}], CompressedData["
1:eJwBJQPa/CFib1JlAwAAADEAAAABAAAAAgAAABVVtbuxaxLAfXB0Lm95GsCR
43N7QvcHwKFcvs5ADxfAIae9/HhDA8DyRwh9vjMVwNodOUxfUgDAhnrJRRLf
E8BiVeBq71n8vyi/Eo/VzBLA9Pb1xWn4+L9XzBnW4eERwO85+v5CLva/pblv
lzUREcAZWDlXVc7zvyLtBlvaUxDAtOIpBRW98b8XaWr5h0sPwLeJvyTq0O+/
a0qfutMIDsB192/H+Ifsv10UopMt3AzAG4IbA2CN6b+54VUqG8MLwE8/4STD
0+a/sCb8/q+7CsABtiE97FDkvx+JbYhXxAnA5NU90OD84b9rR6gvt9sIwIqQ
LgqNot+/mAHDW50ACMACuhKC8pHbv9z7QK/3MQfArKUT4oG/1785tF86zW4G
wPVSMok4JNS/eDJp1zq2BcCdLZJGM7rQv9sSgrNwBwXAW0EKIej4yr/ba2Z5
sGEEwHlBlpdrzcS/bFDX00vEA8DRh7IBKdW9v6zqJCGjLgPAdalfMP6Tsr/6
RbREJKACwIodCdCyMJ+/XmCsjUkYAsB8NsrM1mCEP4RmLa+YlgHA8MfyPgb7
qD/jleLIoRoBwDf8/9K9D7Y/aEC3f/6jAMCVkYufp0m/P9DasiZRMgDAB1M+
57IYxD87P9Lvh4r/v8ZGPHk/Zsg/JJRpuhC5/r8imprH94/MP9CgdpCs7/2/
WxsG4A5M0D9sR0Bp5y/9v2qxmS1fQNI/ExB8OLHA/L92uALy2yXUP+wAlV29
evy/hEDmq1/91T/XgGtgojj8v2vU0IKyx9c/Dz3LFiz6+793IWlGjIXZP8YL
iDwrv/u/y8LmKZY32z9SsGfsdIf7v280S0Zs3tw/gOiUK+JS+7+HtwHsnnre
P6r7toRPIfu/AFWH5VkG4D+KIF+wnPL6v9y54XuTyuA/yLWeSKzG+r+JK3no
NYrhPyJNmoZjnfq/L6no5XZF4j8JrDEIqnb6v6nQiZSI/OI/AjwOnWlS+r+w
kBvLma/jP9O08BmOMPq/Qx7IXtZe5D8ZgX4xBRH6v2PKn2NnCuU/2qXmUb7z
+b/ataIr
        "]]}, {}}}, {}}, {{{}, {}, 
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVxX041AccAPDzdvejO865F5yk6BJPJLXybtKeNApFiIpIJVR29GJYJS9H
2l0hmpR7mOo6OeJx0/e7CUmWSaxReSsMcypvxdn2x+f5rAyL9Y1QJZFIXv/5
/6Enxade/0BGB3+t2RxHDp6NrdI2SCHjpbXMRokDB+nsJ3f2JJHxj4XlolZ7
DjoemhxoPUvGyBIba4odB68uOu2uiyOjSBEQmbSJg1s39NjmRZDx78yy7uNW
HLxdyJr29iBjAbjXephw8GBMZsJjOhnnzJPPqKlzUNC3ydg8VwO1Bzo9q5vY
aLJ4oOOuqQYGKkZ5Cdls7DdbcSJGpo52F1v4AX5s9DEolkrs1PGkMoN1Wp+N
lrU3F6hP1PBNm+YvZW9ZWG0aOjbiqYYlF47JWLdZGFVQ06DWqYrKR9dWlESw
UCDPKnc+pIqXd6UIXdexMKjc1GZmRAXjm771N1IwUfS1XVNbvAoKhV0mRA0T
54YG3YfIKrhtyPKgXjITqX7eEQnZJNxlFKYIdmNiZqyDyMKIhJfL96Y91GRi
jKS9scptCcyWW8XufKaHJsI9W4Q+SvBhP2/VuKKHpa0vG6UnFqEy3Nq6ba8e
Cor+ym1KXICo6ycGOwz10L2p9/zy618gyPRk0Ug/A4PTwiqjb3+GYpHvHUcx
A5/tZ1Q7VMzDuQylRUUkA+kC6PD4fQ6yO49W2lozsNJbYevzahamNR5mTk/p
onmUcUX+pxkQZf16tLlWF2cK45dCmDPQlJ9XX5uii6aHfYVGK6fBR7AzbGSr
LpqlWrpynT8B48VjmvkyXbzolG6jt/0jWKgYaZW20dGBqjOT7v8Buquczm39
kY7N1qKXzvwpqKs3/qgIoOOD8YK5iRQFTN/rk/dy6di34BJdZzcJLQMN7AeN
OkjzKsq5enYCOuP33Rz208G552p2odfGIKe7qqWgVxsFC4f077ePQtVAlkpM
lDb27mtNmng3DOl1vJ56BQ1fhq/jSrjvodnR5bd1STT8vmAw5EjQENg8HRf2
0mg4qHprDTtuAHaYBWsQV6k4xQxc436vD9rMd6TuXkXFM7L1wS1Jr4H0eb6U
W7YMY3L3PlSpeQUHupwrV1ktw6pncYn267vAPES11aNeC/lHirwDQjqguCIt
dcJNC6nSxJUTuW1w/r7A60G7Jo670Bz085rgSo3ZkuygJl7YzO83VNaDV3ay
r+0wgW9O75iniaXApwXKOvgEupoYtny/WgoMz/xTf8YRWNI8mj9Reh8qMrtt
3pwk8Ag7Y0tbuQTGKP4Vo9EETsmaE7KkdyFUdbeEdJhA9Un3GS15GXjNepZZ
+RPo/zTpvY74JvD6XQszvyKQa2B8abK0CBpWpARd2UhgX2T96uflP0HofjDI
3UDgUY2F8MvSQrjR45R/y4rARNczg1R5HjC67K/V8gj8JnoY9cQ5oHy6Mec9
m8B2LR7pRXk23ND8buc4k8DAn8NdhFIB2G+X0T4wCDw+2F9Pl6cBv9Ema1Gb
QJ6sls8VJ8MYWGUwKQTa/bPp03XpOUhXRm831CDQc63slL48AXhOEoqJGoHv
nPe9tRDHQmid5SXLJQpSq/1618gjQTl3bJvNIgXD/YsrPcQH4MbmO+qbv1Aw
LNUiME28C+zjRxsc5ymY2pPE2fYi5lF3lfkFt1kK/guMFGua
       "]]}}, {}}},
  AspectRatio->0.85,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-4.7987522144211185`, -6.981243223218276},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"F/\\!\\(\\*SubscriptBox[\\(\[Kappa]\\), \\(P\\)]\\)\"", 
      TraditionalForm], None}, {
     FormBox["\"\[CapitalDelta]\"", TraditionalForm], None}},
  FrameStyle->Thickness[Large],
  FrameTicks->{{{{-5.298317366548036, 
       FormBox["\"0.005\"", TraditionalForm]}, {-3.6888794541139363`, 
       FormBox["\"0.025\"", TraditionalForm]}, {-2.5902671654458267`, 
       FormBox["\"0.075\"", TraditionalForm]}, {0.11778303565638346`, 
       FormBox["\"1.125\"", TraditionalForm]}}, 
     None}, {{{-2.0794415416798357`, 
       FormBox["\"0.125\"", TraditionalForm]}, {-1.3862943611198906`, 
       FormBox["\"0.25\"", TraditionalForm]}, {-0.6931471805599453, 
       FormBox["\"0.5\"", TraditionalForm]}, {0, 
       FormBox["\"1\"", TraditionalForm]}, {
       NCache[
        Log[2], 0.6931471805599453], 
       FormBox["\"2\"", TraditionalForm]}}, None}},
  FrameTicksStyle->Directive[38],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{564.22265625, Automatic},
  LabelStyle->Directive[
    GrayLevel[0], FontFamily -> "Times New Roman", 48],
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Log, Exp}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Log, Exp}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Log, Exp}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Log, Exp}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-2.364460496712133, -0.2876820724517809}, {-5.298317366548036, \
-2.5902671654458267`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{{{-4.605170185988091, 
      FormBox["0.01`", TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.995732273553991, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.05\"", 0.05, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.10\"", 0.1, AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.50\"", 0.5, AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {0., 
      FormBox["1", TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-5.298317366548036, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-5.115995809754082, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.961845129926823, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.710530701645918, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-3.912023005428146, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-3.506557897319982, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.659260036932778, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.916290731874155, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {0.6931471805599453, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.791759469228055, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.302585092994046, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.70805020110221, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.995732273553991, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}}, {{-5.298317366548036, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.005\"", 0.005, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.605170185988091, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.995732273553991, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.050\"", 0.05, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-7.600902459542082, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-7.418580902748128, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-7.264430222920869, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-7.013115794639964, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-6.907755278982137, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-6.214608098422191, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-5.809142990314028, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-5.521460917862246, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-5.115995809754082, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.961845129926823, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.710530701645918, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-3.912023005428146, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-3.506557897319982, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.659260036932778, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.916290731874155, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {0., 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {0.4054651081081644, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {0.6931471805599453, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}}}]], "Output",
 CellChangeTimes->{3.728149395560547*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ListLogLogPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[CapitalDelta]", ",", 
          RowBox[{
           RowBox[{"Sol", "\[LeftDoubleBracket]", 
            RowBox[{"2", ",", "9"}], "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", 
           RowBox[{";;", ",", "1"}], "\[RightDoubleBracket]"}]}], "}"}], 
        "\[Transpose]"}], "\[LeftDoubleBracket]", 
       RowBox[{"1", ";;", "35"}], "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[CapitalDelta]", ",", 
          RowBox[{
           RowBox[{"Sol", "\[LeftDoubleBracket]", 
            RowBox[{"2", ",", "13"}], "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", 
           RowBox[{";;", ",", "1"}], "\[RightDoubleBracket]"}]}], "}"}], 
        "\[Transpose]"}], "\[LeftDoubleBracket]", 
       RowBox[{"1", ";;", "35"}], "\[RightDoubleBracket]"}]}], "}"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", "Thick"}], ",", 
    RowBox[{"FrameTicksStyle", "\[Rule]", 
     RowBox[{"Directive", "[", "38", "]"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", 
       RowBox[{"(", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ")"}], 
       ",", "48"}], "]"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"ColorData", "[", 
         RowBox[{"90", ",", "\"\<ColorList\>\""}], "]"}], "\n", 
        "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
       RowBox[{
        RowBox[{"ColorData", "[", 
         RowBox[{"90", ",", "\"\<ColorList\>\""}], "]"}], "\n", 
        "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], "}"}]}], 
    ",", 
    RowBox[{"Joined", "->", "True"}], ",", 
    RowBox[{"FrameTicks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Log", "[", "0.00001", "]"}], ",", 
             "\"\<\!\(\*SuperscriptBox[\(10\), \(-5\)]\)\>\""}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Log", "[", "0.0001", "]"}], ",", 
             "\"\<\!\(\*SuperscriptBox[\(10\), \(-4\)]\)\>\""}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Log", "[", "0.001", "]"}], ",", 
             "\"\<\!\(\*SuperscriptBox[\(10\), \(-3\)]\)\>\""}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Log", "[", "0.01", "]"}], ",", 
             "\"\<\!\(\*SuperscriptBox[\(10\), \(-2\)]\)\>\""}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Log", "[", "0.1", "]"}], ",", 
             "\"\<\!\(\*SuperscriptBox[\(10\), \(-1\)]\)\>\""}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Log", "[", "1", "]"}], ",", "\"\<1\>\""}], "}"}]}], 
          "}"}], ",", "None"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Log", "[", "0.01", "]"}], ",", "\"\<0.01\>\""}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Log", "[", "0.05", "]"}], ",", "\"\<0.05\>\""}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Log", "[", "0.25", "]"}], ",", "\"\<0.25\>\""}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Log", "[", "1.25", "]"}], ",", "\"\<1.25\>\""}], 
            "}"}]}], "}"}], ",", "None"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"RotateLabel", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\[CapitalDelta]\>\"", ",", 
       "\"\<E/\!\(\*SubscriptBox[\(\[Kappa]\), \(P\)]\)\!\(\*SubscriptBox[\(P\
\), \(0\)]\)\>\""}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "0.85"}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\"\<\[FilledCircle]\>\"", ",", "Large"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<\[FilledDiamond]\>\"", ",", "Large"}], "}"}]}], 
      "}"}]}]}], "]"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.722272985824328*^9, 3.722273049088913*^9}, {
  3.722293727505085*^9, 3.722293733749055*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, 
     {Hue[0.22, 1, 0.6], PointSize[0.011000000000000001`], AbsoluteThickness[
      1.6], LineBox[CompressedData["
1:eJwBQQK+/SFib1JlAgAAACMAAAACAAAAFVW1u7FrEsCoVafWDUgmwJHjc3tC
9wfAsTabJoYPIMAhp738eEMDwAVfouy02BvA2h05TF9SAMBkytD37VMZwGJV
4GrvWfy/Gd/A+y+aF8D09vXFafj4v4T4BCzeVBbA7zn6/kIu9r/pZ+HQcFsV
wBlYOVdVzvO/eX3FEsKXFMC04ikFFb3xv5k+5oR6/BPAt4m/JOrQ77/UY15i
BYETwHX3b8f4h+y/VOwXt5wfE8AbghsDYI3pvxOJ8gdA1BLATz/hJMPT5r9A
KWb4HJwSwAG2IT3sUOS/YJpJ/TN1EsDk1T3Q4Pzhv30KdcseXhLAipAuCo2i
37+ZMYbK6lUSwAK6EoLykdu/hbLNDgBcEsCspRPigb/XvyNiFbAQcBLA9VIy
iTgk1L+JXLs9DpISwJ0tkkYzutC/iJ/KQyTCEsBbQQoh6PjKv0nSEqW3ABPA
eUGWl2vNxL8AxF8qa04TwNGHsgEp1b2/uPYNNSqsE8B1qV8w/pOyv5KLHTU7
GxTAih0J0LIwn78WjUumXJ0UwHw2yszWYIQ/aZMxbvE0FcDwx/I+BvuoP+d4
XG5F5RXAN/z/0r0Ptj9rBOrv+rIWwJWRi5+nSb8/hFg32MGkF8AHUz7nshjE
P4I9bkmexBjAxkY8eT9myD/DqB7mXyIawCKamsf3j8w/eWmq7+/YG8BbGwbg
DkzQP73dG4mZGx7AarGZLV9A0j/ASf7LFrAgwHa4AvLbJdQ/iZjEYnaYI8BQ
wx//
       "]]}, 
     {Hue[0.61, 0.75, 1], PointSize[0.011000000000000001`], AbsoluteThickness[
      1.6], LineBox[CompressedData["
1:eJwBQQK+/SFib1JlAgAAACMAAAACAAAAFVW1u7FrEsB7V/4tZvcSwJHjc3tC
9wfA3Ou604/qEsAhp738eEMDwG0UE85hzRLA2h05TF9SAMDQChduVKESwGJV
4GrvWfy/eN1qihRoEsD09vXFafj4v41da5lqIxLA7zn6/kIu9r/4Ntq+I9UR
wBlYOVdVzvO/ijxDuP5+EcC04ikFFb3xvxX/uJSdIhHAt4m/JOrQ779h2zFK
fMEQwHX3b8f4h+y/f67Oo+tcEMAbghsDYI3pv8Fzk2gf7A/ATz/hJMPT5r8X
QdTCwRsPwAG2IT3sUOS/H4ZnWl1KDsDk1T3Q4Pzhv/t16wpHeQ3AipAuCo2i
37+SsIMZkqkMwAK6EoLykdu/0Que8BjcC8CspRPigb/XvxbcLYGFEQvA9VIy
iTgk1L/BApT6WEoKwJ0tkkYzutC/vxWVsfKGCcBbQQoh6PjKv2mBrCmWxwjA
eUGWl2vNxL9un19FcAwIwNGHsgEp1b2/Is1wrJtVB8B1qV8w/pOyvyW6Fnwk
owbAih0J0LIwn7/bmU9XC/UFwHw2yszWYIQ/7U8n+T1MBcDwx/I+BvuoPzB5
MorsqwTAN/z/0r0Ptj8Foyj9nRMEwJWRi5+nSb8/85LgCpmCA8AHUz7nshjE
P4RanEU9+ALAxkY8eT9myD9zzd7E/nMCwCKamsf3j8w/2he+u2L1AcBbGwbg
DkzQP694EcD8ewHAarGZLV9A0j+p6M+YbAcBwHa4AvLbJdQ/5YYLdVyXAMAD
7iLO
       "]]}}, {
     {Hue[0.22, 1, 0.6], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->Large], {0., 0.}], CompressedData["
1:eJwBRQK6/SFib1JlAwAAACMAAAABAAAAAgAAABVVtbuxaxLAqFWn1g1IJsCR
43N7QvcHwLE2myaGDyDAIae9/HhDA8AFX6LstNgbwNodOUxfUgDAZMrQ9+1T
GcBiVeBq71n8vxnfwPsvmhfA9Pb1xWn4+L+E+AQs3lQWwO85+v5CLva/6Wfh
0HBbFcAZWDlXVc7zv3l9xRLClxTAtOIpBRW98b+ZPuaEevwTwLeJvyTq0O+/
1GNeYgWBE8B192/H+Ifsv1TsF7ecHxPAG4IbA2CN6b8TifIHQNQSwE8/4STD
0+a/QClm+BycEsABtiE97FDkv2CaSf0zdRLA5NU90OD84b99CnXLHl4SwIqQ
LgqNot+/mTGGyupVEsACuhKC8pHbv4WyzQ4AXBLArKUT4oG/178jYhWwEHAS
wPVSMok4JNS/iVy7PQ6SEsCdLZJGM7rQv4ifykMkwhLAW0EKIej4yr9J0hKl
twATwHlBlpdrzcS/AMRfKmtOE8DRh7IBKdW9v7j2DTUqrBPAdalfMP6Tsr+S
ix01OxsUwIodCdCyMJ+/Fo1LplydFMB8NsrM1mCEP2mTMW7xNBXA8MfyPgb7
qD/neFxuReUVwDf8/9K9D7Y/awTq7/qyFsCVkYufp0m/P4RYN9jBpBfAB1M+
57IYxD+CPW5JnsQYwMZGPHk/Zsg/w6ge5l8iGsAimprH94/MP3lpqu/v2BvA
WxsG4A5M0D+93RuJmRsewGqxmS1fQNI/wEn+yxawIMB2uALy2yXUP4mYxGJ2
mCPAXHcgAQ==
       "]]}, 
     {Hue[0.61, 0.75, 1], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledDiamond]\"\>",
         StripOnInput->False,
         FontSize->Large], {0., 0.}], CompressedData["
1:eJwBRQK6/SFib1JlAwAAACMAAAABAAAAAgAAABVVtbuxaxLAe1f+LWb3EsCR
43N7QvcHwNzrutOP6hLAIae9/HhDA8BtFBPOYc0SwNodOUxfUgDA0AoXblSh
EsBiVeBq71n8v3jdaooUaBLA9Pb1xWn4+L+NXWuZaiMSwO85+v5CLva/+Dba
viPVEcAZWDlXVc7zv4o8Q7j+fhHAtOIpBRW98b8V/7iUnSIRwLeJvyTq0O+/
YdsxSnzBEMB192/H+Ifsv3+uzqPrXBDAG4IbA2CN6b/Bc5NoH+wPwE8/4STD
0+a/F0HUwsEbD8ABtiE97FDkvx+GZ1pdSg7A5NU90OD84b/7desKR3kNwIqQ
LgqNot+/krCDGZKpDMACuhKC8pHbv9ELnvAY3AvArKUT4oG/178W3C2BhREL
wPVSMok4JNS/wQKU+lhKCsCdLZJGM7rQv78VlbHyhgnAW0EKIej4yr9pgawp
lscIwHlBlpdrzcS/bp9fRXAMCMDRh7IBKdW9vyLNcKybVQfAdalfMP6Tsr8l
uhZ8JKMGwIodCdCyMJ+/25lPVwv1BcB8NsrM1mCEP+1PJ/k9TAXA8MfyPgb7
qD8weTKK7KsEwDf8/9K9D7Y/BaMo/Z0TBMCVkYufp0m/P/OS4AqZggPAB1M+
57IYxD+EWpxFPfgCwMZGPHk/Zsg/c83exP5zAsAimprH94/MP9oXvrti9QHA
WxsG4A5M0D+veBHA/HsBwGqxmS1fQNI/qejPmGwHAcB2uALy2yXUP+WGC3Vc
lwDAD6Ii0A==
       "]]}, {}}}, {}},
  AspectRatio->0.85,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-4.786146046866536, -11.798806497546995`},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"E/\\!\\(\\*SubscriptBox[\\(\[Kappa]\\), \
\\(P\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \\(0\\)]\\)\"", TraditionalForm], 
     None}, {
     FormBox["\"\[CapitalDelta]\"", TraditionalForm], None}},
  FrameStyle->Thickness[Large],
  FrameTicks->{{{{-11.512925464970229`, 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-5\\)]\\)\"", 
        TraditionalForm]}, {-9.210340371976182, 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-4\\)]\\)\"", 
        TraditionalForm]}, {-6.907755278982137, 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-3\\)]\\)\"", 
        TraditionalForm]}, {-4.605170185988091, 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\"", 
        TraditionalForm]}, {-2.3025850929940455`, 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-1\\)]\\)\"", 
        TraditionalForm]}, {0, 
       FormBox["\"1\"", TraditionalForm]}}, {}}, {{{-4.605170185988091, 
       FormBox["\"0.01\"", TraditionalForm]}, {-2.995732273553991, 
       FormBox["\"0.05\"", TraditionalForm]}, {-1.3862943611198906`, 
       FormBox["\"0.25\"", TraditionalForm]}, {0.22314355131420976`, 
       FormBox["\"1.25\"", TraditionalForm]}}, {}}},
  FrameTicksStyle->Directive[38],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{536.6640625, Automatic},
  LabelStyle->Directive[
    GrayLevel[0], FontFamily -> "Times New Roman", 48],
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Log, Exp}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Log, Exp}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Log, Exp}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Log, Exp}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-4.707669788609511, 
   0.3148107398400336}, {-11.64444301055224, -2.0739068168776265`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{{{-4.605170185988091, 
      FormBox["0.01`", TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.995732273553991, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.05\"", 0.05, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.10\"", 0.1, AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.50\"", 0.5, AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {0., 
      FormBox["1", TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-5.298317366548036, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-5.115995809754082, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.961845129926823, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.710530701645918, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-3.912023005428146, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-3.506557897319982, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.659260036932778, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.916290731874155, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {0.6931471805599453, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.791759469228055, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.302585092994046, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.70805020110221, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.995732273553991, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}}, {{-9.210340371976182, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-6.907755278982137, 
      FormBox["0.001`", TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.605170185988091, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-10.819778284410283`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-10.41431317630212, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-10.126631103850338`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-9.903487552536127, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-9.721165995742174, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-9.567015315914915, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-9.433483923290392, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-9.315700887634009, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-8.517193191416238, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-8.111728083308073, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-7.824046010856292, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-7.600902459542082, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-7.418580902748128, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-7.264430222920869, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-7.013115794639964, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-6.214608098422191, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-5.809142990314028, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-5.521460917862246, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-5.298317366548036, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-5.115995809754082, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.961845129926823, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.710530701645918, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-3.912023005428146, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-3.506557897319982, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.995732273553991, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.659260036932778, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.916290731874155, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {0., 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {0.09531017980432493, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {0.1823215567939546, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}}}]], "Output",
 CellChangeTimes->{{3.7222729941444073`*^9, 3.7222730051556673`*^9}, {
  3.722273045779716*^9, 3.722273049574462*^9}, {3.722293728469738*^9, 
  3.7222937343183813`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[CapitalDelta]", "\[LeftDoubleBracket]", 
         RowBox[{";;", 
          RowBox[{"-", "2"}]}], "\[RightDoubleBracket]"}], ",", 
        FractionBox[
         RowBox[{"Differences", "[", 
          RowBox[{
           RowBox[{"Sol", "\[LeftDoubleBracket]", 
            RowBox[{"2", ",", "9"}], "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", 
           RowBox[{";;", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
         RowBox[{"Differences", "[", "\[CapitalDelta]", "]"}]]}], "}"}], 
      "\[Transpose]"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[CapitalDelta]", "\[LeftDoubleBracket]", 
         RowBox[{";;", 
          RowBox[{"-", "2"}]}], "\[RightDoubleBracket]"}], ",", 
        FractionBox[
         RowBox[{"Differences", "[", 
          RowBox[{
           RowBox[{"Sol", "\[LeftDoubleBracket]", 
            RowBox[{"2", ",", "11"}], "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", 
           RowBox[{";;", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
         RowBox[{"Differences", "[", "\[CapitalDelta]", "]"}]]}], "}"}], 
      "\[Transpose]"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[CapitalDelta]", "\[LeftDoubleBracket]", 
         RowBox[{";;", 
          RowBox[{"-", "2"}]}], "\[RightDoubleBracket]"}], ",", 
        FractionBox[
         RowBox[{"Differences", "[", 
          RowBox[{
           RowBox[{"Sol", "\[LeftDoubleBracket]", 
            RowBox[{"2", ",", "13"}], "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", 
           RowBox[{";;", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
         RowBox[{"Differences", "[", "\[CapitalDelta]", "]"}]]}], "}"}], 
      "\[Transpose]"}]}], "}"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "38", "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[CapitalDelta]\>\"", ",", 
      "\"\<F/\!\(\*SubscriptBox[\(\[Kappa]\), \
\(p\)]\)\!\(\*SubscriptBox[\(P\), \(0\)]\)\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", 
      RowBox[{"(", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ")"}], 
      ",", "48"}], "]"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Disk", "[", "]"}], "}"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "12"}]}], "]"}]}], ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"Dashed", ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], "}"}]}], 
   ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.025"}], ",", "0.14"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"ColorData", "[", 
     RowBox[{"100", ",", "\"\<ColorList\>\""}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.710985576405048*^9, 3.7109855904449663`*^9}, {
  3.710985755896761*^9, 3.7109857586626472`*^9}, {3.71098663490696*^9, 
  3.710986700657218*^9}, {3.7110210458482122`*^9, 3.711021046104889*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, 
     {RGBColor[0.0684356, 0.645252, 0.782123], PointSize[
      0.009166666666666668], AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwtUn8s1GEcvmT+uGpWU2MZXatNrROZzWrnqTalKUISIT9Gy2pRjZFKcZEb
dzjiECX50YjS2Epvztw4tX5yuSyd0x0jznGOSPn+eLZ3794/3ufzPJ/n4UVf
Doi14HA4rquHuq/bNB3VpGZim7fWaB64BVkphXq0cPyat6rF4KqqEwTcNuiP
SNRzXkV4vPpSVb+Fky5Qt0Vcgi6TU5hY3o30jQ0nR9xl0KRShErINCuNN8Qy
cGh8hNxa0WI3XAqxnPrwGXUd/QuZoSVwFE74tzv0wyuD903MLwalxqZJhcFp
waaKtEJ40gLUGKqtkZfHSfD+HYUhxPcdsnPbkIMwmnAYloLRL5rxO5in5Jh+
Ips79Mial8z+H0HiPu3BnS2RoMcJtVAmhYXY9pwhDN8oQlK6xlz418hmWoAO
gX1233k16YTh1yPPJ7mzpvIuYfyP4X7M18rBURGZpOgmxtH84cL+E3skxI3G
BIzPzbNlxnzC7HcSba7m6e2ehYTZ12/sUHhExKyTEma/01DOd5CgUCnZRQ80
wCf/NVfPl7L6DCjW9r7yExWSRGp8wgyCDUXHolMKWL1G5F4sf6P/JyGUGv92
I0q7fLP2+uax+mfhXisSRU3dI0wec1jbl/sy3JDJ+pmDIKrC/qriJvGmAzSB
6zLT8qv+CuvPBO1Aam9nwWnC5DcP8wvLQV1MJBi/ZgR5PPW3704CbUdlhkO/
2tFqTQYY/wsoy/aNs5jMYfNeRI9BYmWVl8/2ZxG7q87e9uwuwvk4Cn9gumT/
o9VWxvZvCVOCkQMK4QO2H0twtnQvWi98iADa8DJwKkmq/FTN5r+Mxmfx2Xyn
J2yf/yJHPO58LquO7cMKdLHBVZVTDWxfV3A8Iq31cHgj/gNqPJMF
       "]]}, 
     {RGBColor[0.98993, 0.699651, 0.0271887], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQBWIQXS2yzv1hVYu9g+ve51mvD9vNmgkCK+2l2hyPvZvL
as91fXGBLdd2+3v8rj1139TtlwB51xcfsJ/zN8BC+Zu9/eGvGjH9h47ahzS+
rtSrDbB/WAUy8JR9q2inqIVmrD0DGFywt90n6PDGKd2+/xBIwyX7uZIq9hU2
hfbyra8Dd8hdtS86L7QnSqvCHuQakXXX7RfZqDzRtGywtwM74Jb9se6UCRlc
rfZnz4DAHfv4B997fdq67GPABt63v7VZveFP8AT7byDnfH1gL5StWZO/ZTJU
/yN7u4/HUucnTLcHW9f62P54vIuhT8hsqHlP7C1Ve+xZuufbi4Id8MzeU2D2
XhWGRVDzn9ubeEw+fy18CdT/L+x/vQyLLz61zP4NyLjXL+3PuqevfBe60t4Y
DF7b3z3b3RH1Y7U9JHzf2K+753z7xfp10PB6a/9aJdyobO8GaPi+t/87WdXr
jfYme02whR/sW2/6uS5YtBnqvg/2eaeOnnulsNW+EGR9wUd7m/y240bLtkHd
+8l+5a/dvm8Md9iDXBO445P9oZ2Ce6cf3gl1/2d7W9HqjQeidkPj44v91NKl
Qn+/7YH654t97n8GnTfT99l7gCPwq32AyPmXs+QOQP331V63v/KCy+cD0Pj7
Zr93/yPJ8ycP2neEPuh8uuIbVN1BewBzKCgc
       "]]}, 
     {RGBColor[0.450866, 0.379481, 1.], PointSize[0.009166666666666668], 
      AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQAmIQXS2yzv1hVYu9wo06uwldafazZoLASvvvO6zv1qlV
2XNdX1xgy7XdvnN7a2JVaYv9EiDv+uID9m9kXT/zf+i2P/xVI6b/0FF7jtvn
HWwvTrR/WAUy8JS9+topnK8uTbVnAIML9hPspJaeZptl338IpOGS/fLrj46p
lcyzl299HbhD7qq9eEZmMc+EhfYg14isu25fHixx8RPbEns7sANu2be7TzZa
MH+Z/dkzIHDHvsdx6nOPqJX2MWAD79tLrdz4ZbbZGvtvIOd8fWA/Ydpn5QfG
66H6H9lHpt651aax0R5sXetje4PiaJeiY5ug5j2xn3Xzetz/oi32omAHPLNn
uW7DWKC7DWr+c3vr4vhnDF+3Q/3/wj6xwiD/3Ymd9m9Axr1+ab/zUYVVxYrd
9sZg8No+MWP1oceT9tpDwveNvXZNqn5d+35oeL21X/7rwsFzhw5Aw/e9/e62
5WpVqw/avz30XMt55XuouQftAQzV0tw=
       "]]}}, {
     {RGBColor[0.0684356, 0.645252, 0.782123], AbsolutePointSize[6], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        GraphicsBox[
         {RGBColor[0.0684356, 0.645252, 0.782123], AbsolutePointSize[6], 
          AbsoluteThickness[1.6], DiskBox[{0, 0}]},
         ImageSize->12], {0., 0.}], CompressedData["
1:eJw9Un0s1HEcPi/zx1WzmhrL6FptskiZzWrn6WVKU4QkQl5Gy2pRjZFKIW/j
DkccoiQvjSiNrfTNmRun1ityWV6OO+blznGOSPm9rGf7/PH94/t8nufzPLyw
a94RRhwOx3F9DNbHcH1umTWcGElIwQ43hVbfdxfiYgq1aOJ4Nm6XC8Dtr4zm
c1ugOi6UL7gW4On6q7/yPWyUPsptgiJ06GwCBZJOJG2uOzPqJMZIAkUog3hk
rf62QAwOjc+QmEqbLIaKIZBQH76ipq13KSWgCNapU16tVr1wTeb9ENgVglJj
1tCPATV/S1liPlxoAXIMVldJSiOF+PiBwiCieo5YOG7KRCBNOARj/ti3kcn7
WKTk6IaRzh18YsqLY/+PIuaA4vDuphDQ61IVkMUG+pt3nScM3xj84zsmHOxu
kq20ACV8eix+8qqSCMOvQo57XHtV+QPC+J/Aw/Dv5QNjWWSaopuaROOnywdP
7xUSRxpT0L7Uz5docwlz32m07Nerd7rkE+ZeM9gldQ4O3yAizH3VkC22Ed8A
EdlDL9TAPfctV2UnYvVpUKjofuOZlU9iqPXRc/DTFJwMi89j9WqRfaX0neqv
kFBqvFq1KO7wSNvnkcPqn4dTdVZW6GwGYfJYgFFP9usgTQrrZwH80DLLG9I7
xI0OUAeuw1zTeO111p8Oir6E7va8c4TJbxH6V8YDyvAQMH718HV+7mXZGQva
Tr8eVr1yaxODZDD+l1CS7hFpOJ3J5r2MLo3QxCQnl+3PMmwrLtxz6SzApUgK
v6G7avmr2VzM9m8Fs/zRQ9LUR2w/VmBv7FSwMfUxvGnDq8DZWJHsSyWb/yrq
X0Sl29k8Y/v8B5mCSfuLaTVsH9agjPCrKJ+tY/u6hlPBic1Hg+qR7jucMV6z
CMZ3O2YkKttjter/738gn6Xx
       "]]}, 
     {RGBColor[0.98993, 0.699651, 0.0271887], AbsolutePointSize[6], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        GraphicsBox[
         {RGBColor[0.98993, 0.699651, 0.0271887], AbsolutePointSize[6], 
          AbsoluteThickness[1.6], DiskBox[{0, 0}]},
         ImageSize->12], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGBQAWJGIGYC4mqRde4Pq1rsHVz3Ps96fdhu1kwQWGkv1eZ4
7N1cVnuu64sLbLm229/jd+2p+6ZuvwTIu774gP2cvwEWyt/s7Q9/1YjpP3TU
PqTxdaVebYD9wyqQgafsW0U7RS00Y+0ZwOCCve0+QYc3Tun2/YdAGi7Zz5VU
sa+wKbSXb30duEPuqn3ReaE9UVoV9iDXiKy7br/IRuWJpmWDvR3YAbfsj3Wn
TMjgarU/ewYE7tjHP/je69PWZR8DNvC+/a3N6g1/gifYfwM55+sDe6FszZr8
LZOh+h/Z2308ljo/Ybo92LrWx/bH410MfUJmQ817Ym+p2mPP0j3fXhTsgGf2
ngKz96owLIKa/9zexGPy+WvhS6D+f2H/62VYfPGpZfZvQMa9fml/1j195bvQ
lfbGYPDa/u7Z7o6oH6vtIeH7xn7dPefbL9avg4bXW/vXKuFGZXs3QMP3vf3f
yapeb7Q32WuCLfxg33rTz3XBos1Q932wzzt19Nwrha32hSDrCz7a2+S3HTda
tg3q3k/2K3/t9n1juMMe5JrAHZ/sD+0U3Dv98E6o+z/b24pWbzwQtRsaH1/s
p5YuFfr7bQ/UP1/sc/8z6LyZvs/eAxyBX+0DRM6/nCV3AOq/r/a6/ZUXXD4f
gMbfN/u9+x9Jnj950B4AQAAekg==
       "]]}, 
     {RGBColor[0.450866, 0.379481, 1.], AbsolutePointSize[6], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        GraphicsBox[
         {RGBColor[0.450866, 0.379481, 1.], AbsolutePointSize[6], 
          AbsoluteThickness[1.6], DiskBox[{0, 0}]},
         ImageSize->12], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4mqRde4Pq1rsFW7U2U3oSrOfNRMEVtp/32F9
t06typ7r+uICW67t9p3bWxOrSlvslwB51xcfsH8j6/qZ/0O3/eGvGjH9h47a
c9w+72B7caL9wyqQgafs1ddO4Xx1aao9AxhcsJ9gJ7X0NNss+/5DIA2X7Jdf
f3RMrWSevXzr68AdclftxTMyi3kmLLQHuUZk3XX78mCJi5/YltjbgR1wy77d
fbLRgvnL7M+eAYE79j2OU597RK20jwEbeN9eauXGL7PN1th/Aznn6wP7CdM+
Kz8wXg/V/8g+MvXOrTaNjfZg61of2xsUR7sUHdsENe+J/ayb1+P+F22xFwU7
4Jk9y3UbxgLdbVDzn9tbF8c/Y/i6Her/F/aJFQb5707stH8DMu71S/udjyqs
KlbstjcGg9f2iRmrDz2etNceEr5v7LVrUvXr2vdDw+ut/fJfFw6eO3QAGr7v
7Xe3LVerWn3QHgAo3cmA
       "]]}, {}}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Epilog->{{
     Dashing[{Small, Small}], 
     LineBox[{{0, 0}, {2, 0}}]}},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"F/\\!\\(\\*SubscriptBox[\\(\[Kappa]\\), \
\\(p\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \\(0\\)]\\)\"", TraditionalForm], 
     None}, {
     FormBox["\"\[CapitalDelta]\"", TraditionalForm], None}},
  FrameStyle->Thickness[Large],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Directive[38],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{524.2421875, Automatic},
  LabelStyle->Directive[
    GrayLevel[0], FontFamily -> "Times New Roman", 48],
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 2}, {-0.025, 0.14}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7109855813719177`*^9, 3.710985591243441*^9}, 
   3.710985759406448*^9, {3.710986635182667*^9, 3.710986700865251*^9}, 
   3.711020939720668*^9, 3.711021046364635*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.711021020293996*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[CapitalDelta]", ",", 
         RowBox[{
          RowBox[{"Sol", "\[LeftDoubleBracket]", 
           RowBox[{"2", ",", "9"}], "\[RightDoubleBracket]"}], 
          "\[LeftDoubleBracket]", 
          RowBox[{";;", ",", "1"}], "\[RightDoubleBracket]"}]}], "}"}], 
       "\[Transpose]"}], "\[LeftDoubleBracket]", 
      RowBox[{"1", ";;", "35"}], "\[RightDoubleBracket]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[CapitalDelta]", ",", 
         RowBox[{
          RowBox[{"Sol", "\[LeftDoubleBracket]", 
           RowBox[{"2", ",", "13"}], "\[RightDoubleBracket]"}], 
          "\[LeftDoubleBracket]", 
          RowBox[{";;", ",", "1"}], "\[RightDoubleBracket]"}]}], "}"}], 
       "\[Transpose]"}], "\[LeftDoubleBracket]", 
      RowBox[{"1", ";;", "35"}], "\[RightDoubleBracket]"}]}], "}"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "38", "]"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", 
      RowBox[{"(", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ")"}], 
      ",", "48"}], "]"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Disk", "[", "]"}], "}"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "12"}]}], "]"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"ColorData", "[", 
        RowBox[{"100", ",", "\"\<ColorList\>\""}], "]"}], "\n", 
       "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"ColorData", "[", 
        RowBox[{"100", ",", "\"\<ColorList\>\""}], "]"}], "\n", 
       "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], "}"}]}], ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"FrameTicks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", "0.00001", "]"}], ",", 
            "\"\<\!\(\*SuperscriptBox[\(10\), \(-5\)]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", "0.0001", "]"}], ",", 
            "\"\<\!\(\*SuperscriptBox[\(10\), \(-4\)]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", "0.001", "]"}], ",", 
            "\"\<\!\(\*SuperscriptBox[\(10\), \(-3\)]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", "0.01", "]"}], ",", 
            "\"\<\!\(\*SuperscriptBox[\(10\), \(-2\)]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", "0.1", "]"}], ",", 
            "\"\<\!\(\*SuperscriptBox[\(10\), \(-1\)]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", "1", "]"}], ",", "\"\<1\>\""}], "}"}]}], 
         "}"}], ",", "None"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", "0.01", "]"}], ",", "\"\<0.01\>\""}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", "0.05", "]"}], ",", "\"\<0.05\>\""}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", "0.25", "]"}], ",", "\"\<0.25\>\""}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", "1.25", "]"}], ",", "\"\<1.25\>\""}], "}"}]}],
          "}"}], ",", "None"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"RotateLabel", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[CapitalDelta]\>\"", ",", 
      "\"\<E/\!\(\*SubscriptBox[\(\[Kappa]\), \
\(P\)]\)\!\(\*SubscriptBox[\(P\), \(0\)]\)\>\""}], "}"}]}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.710984474333358*^9, 3.710984544078608*^9}, {
  3.710985640881262*^9, 3.7109856543357162`*^9}, {3.710985796121557*^9, 
  3.7109859373327312`*^9}, {3.711021055602683*^9, 3.711021058105163*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, 
     {RGBColor[0.0684356, 0.645252, 0.782123], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6], LineBox[CompressedData["

1:eJwBQQK+/SFib1JlAgAAACMAAAACAAAAFVW1u7FrEsCoVafWDUgmwJHjc3tC
9wfAsTabJoYPIMAhp738eEMDwAVfouy02BvA2h05TF9SAMBkytD37VMZwGJV
4GrvWfy/Gd/A+y+aF8D09vXFafj4v4T4BCzeVBbA7zn6/kIu9r/pZ+HQcFsV
wBlYOVdVzvO/eX3FEsKXFMC04ikFFb3xv5k+5oR6/BPAt4m/JOrQ77/UY15i
BYETwHX3b8f4h+y/VOwXt5wfE8AbghsDYI3pvxOJ8gdA1BLATz/hJMPT5r9A
KWb4HJwSwAG2IT3sUOS/YJpJ/TN1EsDk1T3Q4Pzhv30KdcseXhLAipAuCo2i
37+ZMYbK6lUSwAK6EoLykdu/hbLNDgBcEsCspRPigb/XvyNiFbAQcBLA9VIy
iTgk1L+JXLs9DpISwJ0tkkYzutC/iJ/KQyTCEsBbQQoh6PjKv0nSEqW3ABPA
eUGWl2vNxL8AxF8qa04TwNGHsgEp1b2/uPYNNSqsE8B1qV8w/pOyv5KLHTU7
GxTAih0J0LIwn78WjUumXJ0UwHw2yszWYIQ/aZMxbvE0FcDwx/I+BvuoP+d4
XG5F5RXAN/z/0r0Ptj9rBOrv+rIWwJWRi5+nSb8/hFg32MGkF8AHUz7nshjE
P4I9bkmexBjAxkY8eT9myD/DqB7mXyIawCKamsf3j8w/eWmq7+/YG8BbGwbg
DkzQP73dG4mZGx7AarGZLV9A0j/ASf7LFrAgwHa4AvLbJdQ/iZjEYnaYI8BQ
wx//
       "]]}, 
     {RGBColor[0.450866, 0.379481, 1.], PointSize[0.011000000000000001`], 
      AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwBQQK+/SFib1JlAgAAACMAAAACAAAAFVW1u7FrEsB7V/4tZvcSwJHjc3tC
9wfA3Ou604/qEsAhp738eEMDwG0UE85hzRLA2h05TF9SAMDQChduVKESwGJV
4GrvWfy/eN1qihRoEsD09vXFafj4v41da5lqIxLA7zn6/kIu9r/4Ntq+I9UR
wBlYOVdVzvO/ijxDuP5+EcC04ikFFb3xvxX/uJSdIhHAt4m/JOrQ779h2zFK
fMEQwHX3b8f4h+y/f67Oo+tcEMAbghsDYI3pv8Fzk2gf7A/ATz/hJMPT5r8X
QdTCwRsPwAG2IT3sUOS/H4ZnWl1KDsDk1T3Q4Pzhv/t16wpHeQ3AipAuCo2i
37+SsIMZkqkMwAK6EoLykdu/0Que8BjcC8CspRPigb/XvxbcLYGFEQvA9VIy
iTgk1L/BApT6WEoKwJ0tkkYzutC/vxWVsfKGCcBbQQoh6PjKv2mBrCmWxwjA
eUGWl2vNxL9un19FcAwIwNGHsgEp1b2/Is1wrJtVB8B1qV8w/pOyvyW6Fnwk
owbAih0J0LIwn7/bmU9XC/UFwHw2yszWYIQ/7U8n+T1MBcDwx/I+BvuoPzB5
MorsqwTAN/z/0r0Ptj8Foyj9nRMEwJWRi5+nSb8/85LgCpmCA8AHUz7nshjE
P4RanEU9+ALAxkY8eT9myD9zzd7E/nMCwCKamsf3j8w/2he+u2L1AcBbGwbg
DkzQP694EcD8ewHAarGZLV9A0j+p6M+YbAcBwHa4AvLbJdQ/5YYLdVyXAMAD
7iLO
       "]]}}, {
     {RGBColor[0.0684356, 0.645252, 0.782123], AbsolutePointSize[6], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        GraphicsBox[
         {RGBColor[0.0684356, 0.645252, 0.782123], AbsolutePointSize[6], 
          AbsoluteThickness[1.6], DiskBox[{0, 0}]},
         ImageSize->12], {0., 0.}], CompressedData["
1:eJwBRQK6/SFib1JlAwAAACMAAAABAAAAAgAAABVVtbuxaxLAqFWn1g1IJsCR
43N7QvcHwLE2myaGDyDAIae9/HhDA8AFX6LstNgbwNodOUxfUgDAZMrQ9+1T
GcBiVeBq71n8vxnfwPsvmhfA9Pb1xWn4+L+E+AQs3lQWwO85+v5CLva/6Wfh
0HBbFcAZWDlXVc7zv3l9xRLClxTAtOIpBRW98b+ZPuaEevwTwLeJvyTq0O+/
1GNeYgWBE8B192/H+Ifsv1TsF7ecHxPAG4IbA2CN6b8TifIHQNQSwE8/4STD
0+a/QClm+BycEsABtiE97FDkv2CaSf0zdRLA5NU90OD84b99CnXLHl4SwIqQ
LgqNot+/mTGGyupVEsACuhKC8pHbv4WyzQ4AXBLArKUT4oG/178jYhWwEHAS
wPVSMok4JNS/iVy7PQ6SEsCdLZJGM7rQv4ifykMkwhLAW0EKIej4yr9J0hKl
twATwHlBlpdrzcS/AMRfKmtOE8DRh7IBKdW9v7j2DTUqrBPAdalfMP6Tsr+S
ix01OxsUwIodCdCyMJ+/Fo1LplydFMB8NsrM1mCEP2mTMW7xNBXA8MfyPgb7
qD/neFxuReUVwDf8/9K9D7Y/awTq7/qyFsCVkYufp0m/P4RYN9jBpBfAB1M+
57IYxD+CPW5JnsQYwMZGPHk/Zsg/w6ge5l8iGsAimprH94/MP3lpqu/v2BvA
WxsG4A5M0D+93RuJmRsewGqxmS1fQNI/wEn+yxawIMB2uALy2yXUP4mYxGJ2
mCPAXHcgAQ==
       "]]}, 
     {RGBColor[0.450866, 0.379481, 1.], AbsolutePointSize[6], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        GraphicsBox[
         {RGBColor[0.450866, 0.379481, 1.], AbsolutePointSize[6], 
          AbsoluteThickness[1.6], DiskBox[{0, 0}]},
         ImageSize->12], {0., 0.}], CompressedData["
1:eJwBRQK6/SFib1JlAwAAACMAAAABAAAAAgAAABVVtbuxaxLAe1f+LWb3EsCR
43N7QvcHwNzrutOP6hLAIae9/HhDA8BtFBPOYc0SwNodOUxfUgDA0AoXblSh
EsBiVeBq71n8v3jdaooUaBLA9Pb1xWn4+L+NXWuZaiMSwO85+v5CLva/+Dba
viPVEcAZWDlXVc7zv4o8Q7j+fhHAtOIpBRW98b8V/7iUnSIRwLeJvyTq0O+/
YdsxSnzBEMB192/H+Ifsv3+uzqPrXBDAG4IbA2CN6b/Bc5NoH+wPwE8/4STD
0+a/F0HUwsEbD8ABtiE97FDkvx+GZ1pdSg7A5NU90OD84b/7desKR3kNwIqQ
LgqNot+/krCDGZKpDMACuhKC8pHbv9ELnvAY3AvArKUT4oG/178W3C2BhREL
wPVSMok4JNS/wQKU+lhKCsCdLZJGM7rQv78VlbHyhgnAW0EKIej4yr9pgawp
lscIwHlBlpdrzcS/bp9fRXAMCMDRh7IBKdW9vyLNcKybVQfAdalfMP6Tsr8l
uhZ8JKMGwIodCdCyMJ+/25lPVwv1BcB8NsrM1mCEP+1PJ/k9TAXA8MfyPgb7
qD8weTKK7KsEwDf8/9K9D7Y/BaMo/Z0TBMCVkYufp0m/P/OS4AqZggPAB1M+
57IYxD+EWpxFPfgCwMZGPHk/Zsg/c83exP5zAsAimprH94/MP9oXvrti9QHA
WxsG4A5M0D+veBHA/HsBwGqxmS1fQNI/qejPmGwHAcB2uALy2yXUP+WGC3Vc
lwDAD6Ii0A==
       "]]}, {}}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-4.786146046866536, -11.798806497546995`},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"E/\\!\\(\\*SubscriptBox[\\(\[Kappa]\\), \
\\(P\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \\(0\\)]\\)\"", TraditionalForm], 
     None}, {
     FormBox["\"\[CapitalDelta]\"", TraditionalForm], None}},
  FrameStyle->Thickness[Large],
  FrameTicks->{{{{-11.512925464970229`, 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-5\\)]\\)\"", 
        TraditionalForm]}, {-9.210340371976182, 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-4\\)]\\)\"", 
        TraditionalForm]}, {-6.907755278982137, 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-3\\)]\\)\"", 
        TraditionalForm]}, {-4.605170185988091, 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\"", 
        TraditionalForm]}, {-2.3025850929940455`, 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-1\\)]\\)\"", 
        TraditionalForm]}, {0, 
       FormBox["\"1\"", TraditionalForm]}}, {}}, {{{-4.605170185988091, 
       FormBox["\"0.01\"", TraditionalForm]}, {-2.995732273553991, 
       FormBox["\"0.05\"", TraditionalForm]}, {-1.3862943611198906`, 
       FormBox["\"0.25\"", TraditionalForm]}, {0.22314355131420976`, 
       FormBox["\"1.25\"", TraditionalForm]}}, {}}},
  FrameTicksStyle->Directive[38],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{493.61328125, Automatic},
  LabelStyle->Directive[
    GrayLevel[0], FontFamily -> "Times New Roman", 48],
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Log, Exp}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Log, Exp}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Log, Exp}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Log, Exp}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-4.707669788609511, 
   0.3148107398400336}, {-11.64444301055224, -2.0739068168776265`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{{{-4.605170185988091, 
      FormBox["0.01`", TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.995732273553991, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.05\"", 0.05, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.10\"", 0.1, AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.50\"", 0.5, AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {0., 
      FormBox["1", TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-5.298317366548036, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-5.115995809754082, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.961845129926823, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.710530701645918, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-3.912023005428146, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-3.506557897319982, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.659260036932778, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.916290731874155, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {0.6931471805599453, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.791759469228055, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.302585092994046, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.70805020110221, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.995732273553991, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}}, {{-9.210340371976182, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-6.907755278982137, 
      FormBox["0.001`", TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.605170185988091, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-10.819778284410283`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-10.41431317630212, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-10.126631103850338`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-9.903487552536127, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-9.721165995742174, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-9.567015315914915, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-9.433483923290392, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-9.315700887634009, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-8.517193191416238, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-8.111728083308073, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-7.824046010856292, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-7.600902459542082, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-7.418580902748128, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-7.264430222920869, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-7.013115794639964, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-6.214608098422191, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-5.809142990314028, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-5.521460917862246, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-5.298317366548036, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-5.115995809754082, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.961845129926823, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.710530701645918, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-3.912023005428146, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-3.506557897319982, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.995732273553991, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.659260036932778, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.916290731874155, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {0., 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {0.09531017980432493, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {0.1823215567939546, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}}}]], "Output",
 CellChangeTimes->{
  3.710775139851214*^9, {3.710984482283798*^9, 3.710984544559548*^9}, {
   3.710985645066194*^9, 3.710985654928143*^9}, {3.710985799687776*^9, 
   3.7109858223484287`*^9}, {3.7109858540198298`*^9, 3.7109859379397907`*^9}, 
   3.711020942229101*^9, 3.7110210585786858`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ColorData", "[", 
  RowBox[{"96", ",", "\"\<ColorList\>\""}], "]"}]], "Input",
 CellChangeTimes->{3.710986277470731*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    ButtonBox[
     TooltipBox[
      GraphicsBox[{
        {GrayLevel[0], RectangleBox[{0, 0}]}, 
        {GrayLevel[0], RectangleBox[{1, -1}]}, 
        {RGBColor[0.23792049598428056`, 0.6887478786077664, 1.], 
         RectangleBox[{0, -1}, {2, 1}]}},
       AspectRatio->1,
       Frame->True,
       FrameStyle->RGBColor[
        0.15861366398952037`, 0.45916525240517764`, 0.6666666666666667],
       FrameTicks->None,
       ImageSize->
        Dynamic[{
         Automatic, 
          1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
           Magnification])}],
       PlotRangePadding->None],
      "RGBColor[0.23792049598428056, 0.6887478786077664, 1.]"],
     Appearance->None,
     BaseStyle->{},
     BaselinePosition->Baseline,
     ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
       If[
        Not[
         AbsoluteCurrentValue["Deployed"]], 
        SelectionMove[Typeset`box$, All, Expression]; 
        FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
        FrontEnd`Private`$ColorSelectorInitialColor = 
         RGBColor[0.23792049598428056`, 0.6887478786077664, 1.]; 
        FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
        MathLink`CallFrontEnd[
          FrontEnd`AttachCell[Typeset`box$, 
           FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
           Left, Top}, 
           "ClosingActions" -> {
            "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
     DefaultBaseStyle->{},
     Evaluator->Automatic,
     Method->"Preemptive"],
    RGBColor[0.23792049598428056`, 0.6887478786077664, 1.],
    Editable->False,
    Selectable->False], ",", 
   InterpretationBox[
    ButtonBox[
     TooltipBox[
      GraphicsBox[{
        {GrayLevel[0], RectangleBox[{0, 0}]}, 
        {GrayLevel[0], RectangleBox[{1, -1}]}, 
        {RGBColor[1., 0.519591857134656, 0.3096724501821112], 
         RectangleBox[{0, -1}, {2, 1}]}},
       AspectRatio->1,
       Frame->True,
       FrameStyle->RGBColor[
        0.6666666666666667, 0.34639457142310404`, 0.20644830012140747`],
       FrameTicks->None,
       ImageSize->
        Dynamic[{
         Automatic, 
          1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
           Magnification])}],
       PlotRangePadding->None],
      "RGBColor[1., 0.519591857134656, 0.3096724501821112]"],
     Appearance->None,
     BaseStyle->{},
     BaselinePosition->Baseline,
     ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
       If[
        Not[
         AbsoluteCurrentValue["Deployed"]], 
        SelectionMove[Typeset`box$, All, Expression]; 
        FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
        FrontEnd`Private`$ColorSelectorInitialColor = 
         RGBColor[1., 0.519591857134656, 0.3096724501821112]; 
        FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
        MathLink`CallFrontEnd[
          FrontEnd`AttachCell[Typeset`box$, 
           FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
           Left, Top}, 
           "ClosingActions" -> {
            "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
     DefaultBaseStyle->{},
     Evaluator->Automatic,
     Method->"Preemptive"],
    RGBColor[1., 0.519591857134656, 0.3096724501821112],
    Editable->False,
    Selectable->False], ",", 
   InterpretationBox[
    ButtonBox[
     TooltipBox[
      GraphicsBox[{
        {GrayLevel[0], RectangleBox[{0, 0}]}, 
        {GrayLevel[0], RectangleBox[{1, -1}]}, 
        {RGBColor[0., 0.7904150911428401, 0.7051174286912738], 
         RectangleBox[{0, -1}, {2, 1}]}},
       AspectRatio->1,
       Frame->True,
       FrameStyle->RGBColor[0., 0.5269433940952268, 0.47007828579418254`],
       FrameTicks->None,
       ImageSize->
        Dynamic[{
         Automatic, 
          1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
           Magnification])}],
       PlotRangePadding->None],
      "RGBColor[0., 0.7904150911428401, 0.7051174286912738]"],
     Appearance->None,
     BaseStyle->{},
     BaselinePosition->Baseline,
     ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
       If[
        Not[
         AbsoluteCurrentValue["Deployed"]], 
        SelectionMove[Typeset`box$, All, Expression]; 
        FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
        FrontEnd`Private`$ColorSelectorInitialColor = 
         RGBColor[0., 0.7904150911428401, 0.7051174286912738]; 
        FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
        MathLink`CallFrontEnd[
          FrontEnd`AttachCell[Typeset`box$, 
           FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
           Left, Top}, 
           "ClosingActions" -> {
            "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
     DefaultBaseStyle->{},
     Evaluator->Automatic,
     Method->"Preemptive"],
    RGBColor[0., 0.7904150911428401, 0.7051174286912738],
    Editable->False,
    Selectable->False], ",", 
   InterpretationBox[
    ButtonBox[
     TooltipBox[
      GraphicsBox[{
        {GrayLevel[0], RectangleBox[{0, 0}]}, 
        {GrayLevel[0], RectangleBox[{1, -1}]}, 
        {RGBColor[0.9363550506359628, 0.5065315445234129, 0.9811070357073114],
          RectangleBox[{0, -1}, {2, 1}]}},
       AspectRatio->1,
       Frame->True,
       FrameStyle->RGBColor[
        0.6242367004239753, 0.3376876963489419, 0.6540713571382076],
       FrameTicks->None,
       ImageSize->
        Dynamic[{
         Automatic, 
          1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
           Magnification])}],
       PlotRangePadding->None],
      "RGBColor[0.9363550506359628, 0.5065315445234129, 0.9811070357073114]"],
     
     Appearance->None,
     BaseStyle->{},
     BaselinePosition->Baseline,
     ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
       If[
        Not[
         AbsoluteCurrentValue["Deployed"]], 
        SelectionMove[Typeset`box$, All, Expression]; 
        FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
        FrontEnd`Private`$ColorSelectorInitialColor = 
         RGBColor[0.9363550506359628, 0.5065315445234129, 0.9811070357073114]; 
        FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
        MathLink`CallFrontEnd[
          FrontEnd`AttachCell[Typeset`box$, 
           FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
           Left, Top}, 
           "ClosingActions" -> {
            "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
     DefaultBaseStyle->{},
     Evaluator->Automatic,
     Method->"Preemptive"],
    RGBColor[0.9363550506359628, 0.5065315445234129, 0.9811070357073114],
    Editable->False,
    Selectable->False], ",", 
   InterpretationBox[
    ButtonBox[
     TooltipBox[
      GraphicsBox[{
        {GrayLevel[0], RectangleBox[{0, 0}]}, 
        {GrayLevel[0], RectangleBox[{1, -1}]}, 
        {RGBColor[0.686958812227552, 0.6905735387590792, 0.05772651708573071],
          RectangleBox[{0, -1}, {2, 1}]}},
       AspectRatio->1,
       Frame->True,
       FrameStyle->RGBColor[
        0.45797254148503463`, 0.4603823591727195, 0.03848434472382048],
       FrameTicks->None,
       ImageSize->
        Dynamic[{
         Automatic, 
          1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
           Magnification])}],
       PlotRangePadding->None],
      "RGBColor[0.686958812227552, 0.6905735387590792, 0.05772651708573071]"],
     
     Appearance->None,
     BaseStyle->{},
     BaselinePosition->Baseline,
     ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
       If[
        Not[
         AbsoluteCurrentValue["Deployed"]], 
        SelectionMove[Typeset`box$, All, Expression]; 
        FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
        FrontEnd`Private`$ColorSelectorInitialColor = 
         RGBColor[0.686958812227552, 0.6905735387590792, 0.05772651708573071]; 
        FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
        MathLink`CallFrontEnd[
          FrontEnd`AttachCell[Typeset`box$, 
           FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
           Left, Top}, 
           "ClosingActions" -> {
            "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
     DefaultBaseStyle->{},
     Evaluator->Automatic,
     Method->"Preemptive"],
    RGBColor[0.686958812227552, 0.6905735387590792, 0.05772651708573071],
    Editable->False,
    Selectable->False], ",", 
   InterpretationBox[
    ButtonBox[
     TooltipBox[
      GraphicsBox[{
        {GrayLevel[0], RectangleBox[{0, 0}]}, 
        {GrayLevel[0], RectangleBox[{1, -1}]}, 
        {RGBColor[0., 0.7563606470844539, 1.], RectangleBox[{0, -1}, {2, 1}]}},
       AspectRatio->1,
       Frame->True,
       FrameStyle->RGBColor[0., 0.504240431389636, 0.6666666666666667],
       FrameTicks->None,
       ImageSize->
        Dynamic[{
         Automatic, 
          1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
           Magnification])}],
       PlotRangePadding->None],
      "RGBColor[0., 0.7563606470844539, 1.]"],
     Appearance->None,
     BaseStyle->{},
     BaselinePosition->Baseline,
     ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
       If[
        Not[
         AbsoluteCurrentValue["Deployed"]], 
        SelectionMove[Typeset`box$, All, Expression]; 
        FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
        FrontEnd`Private`$ColorSelectorInitialColor = 
         RGBColor[0., 0.7563606470844539, 1.]; 
        FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
        MathLink`CallFrontEnd[
          FrontEnd`AttachCell[Typeset`box$, 
           FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
           Left, Top}, 
           "ClosingActions" -> {
            "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
     DefaultBaseStyle->{},
     Evaluator->Automatic,
     Method->"Preemptive"],
    RGBColor[0., 0.7563606470844539, 1.],
    Editable->False,
    Selectable->False], ",", 
   InterpretationBox[
    ButtonBox[
     TooltipBox[
      GraphicsBox[{
        {GrayLevel[0], RectangleBox[{0, 0}]}, 
        {GrayLevel[0], RectangleBox[{1, -1}]}, 
        {RGBColor[1., 0.42721725970620367`, 0.5588721269654955], 
         RectangleBox[{0, -1}, {2, 1}]}},
       AspectRatio->1,
       Frame->True,
       FrameStyle->RGBColor[
        0.6666666666666667, 0.28481150647080244`, 0.372581417976997],
       FrameTicks->None,
       ImageSize->
        Dynamic[{
         Automatic, 
          1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
           Magnification])}],
       PlotRangePadding->None],
      "RGBColor[1., 0.42721725970620367, 0.5588721269654955]"],
     Appearance->None,
     BaseStyle->{},
     BaselinePosition->Baseline,
     ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
       If[
        Not[
         AbsoluteCurrentValue["Deployed"]], 
        SelectionMove[Typeset`box$, All, Expression]; 
        FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
        FrontEnd`Private`$ColorSelectorInitialColor = 
         RGBColor[1., 0.42721725970620367`, 0.5588721269654955]; 
        FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
        MathLink`CallFrontEnd[
          FrontEnd`AttachCell[Typeset`box$, 
           FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
           Left, Top}, 
           "ClosingActions" -> {
            "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
     DefaultBaseStyle->{},
     Evaluator->Automatic,
     Method->"Preemptive"],
    RGBColor[1., 0.42721725970620367`, 0.5588721269654955],
    Editable->False,
    Selectable->False], ",", 
   InterpretationBox[
    ButtonBox[
     TooltipBox[
      GraphicsBox[{
        {GrayLevel[0], RectangleBox[{0, 0}]}, 
        {GrayLevel[0], RectangleBox[{1, -1}]}, 
        {RGBColor[0., 0.7762699669879868, 0.4226781993994135], 
         RectangleBox[{0, -1}, {2, 1}]}},
       AspectRatio->1,
       Frame->True,
       FrameStyle->RGBColor[0., 0.5175133113253245, 0.28178546626627565`],
       FrameTicks->None,
       ImageSize->
        Dynamic[{
         Automatic, 
          1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
           Magnification])}],
       PlotRangePadding->None],
      "RGBColor[0., 0.7762699669879868, 0.4226781993994135]"],
     Appearance->None,
     BaseStyle->{},
     BaselinePosition->Baseline,
     ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
       If[
        Not[
         AbsoluteCurrentValue["Deployed"]], 
        SelectionMove[Typeset`box$, All, Expression]; 
        FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
        FrontEnd`Private`$ColorSelectorInitialColor = 
         RGBColor[0., 0.7762699669879868, 0.4226781993994135]; 
        FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
        MathLink`CallFrontEnd[
          FrontEnd`AttachCell[Typeset`box$, 
           FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
           Left, Top}, 
           "ClosingActions" -> {
            "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
     DefaultBaseStyle->{},
     Evaluator->Automatic,
     Method->"Preemptive"],
    RGBColor[0., 0.7762699669879868, 0.4226781993994135],
    Editable->False,
    Selectable->False], ",", 
   InterpretationBox[
    ButtonBox[
     TooltipBox[
      GraphicsBox[{
        {GrayLevel[0], RectangleBox[{0, 0}]}, 
        {GrayLevel[0], RectangleBox[{1, -1}]}, 
        {RGBColor[0.6109120054767144, 0.6265300918182286, 1.], 
         RectangleBox[{0, -1}, {2, 1}]}},
       AspectRatio->1,
       Frame->True,
       FrameStyle->RGBColor[
        0.4072746703178096, 0.4176867278788191, 0.6666666666666667],
       FrameTicks->None,
       ImageSize->
        Dynamic[{
         Automatic, 
          1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
           Magnification])}],
       PlotRangePadding->None],
      "RGBColor[0.6109120054767144, 0.6265300918182286, 1.]"],
     Appearance->None,
     BaseStyle->{},
     BaselinePosition->Baseline,
     ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
       If[
        Not[
         AbsoluteCurrentValue["Deployed"]], 
        SelectionMove[Typeset`box$, All, Expression]; 
        FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
        FrontEnd`Private`$ColorSelectorInitialColor = 
         RGBColor[0.6109120054767144, 0.6265300918182286, 1.]; 
        FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
        MathLink`CallFrontEnd[
          FrontEnd`AttachCell[Typeset`box$, 
           FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
           Left, Top}, 
           "ClosingActions" -> {
            "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
     DefaultBaseStyle->{},
     Evaluator->Automatic,
     Method->"Preemptive"],
    RGBColor[0.6109120054767144, 0.6265300918182286, 1.],
    Editable->False,
    Selectable->False], ",", 
   InterpretationBox[
    ButtonBox[
     TooltipBox[
      GraphicsBox[{
        {GrayLevel[0], RectangleBox[{0, 0}]}, 
        {GrayLevel[0], RectangleBox[{1, -1}]}, 
        {RGBColor[0.9205702487735915, 0.5917459414248752, 0.1760364705511712],
          RectangleBox[{0, -1}, {2, 1}]}},
       AspectRatio->1,
       Frame->True,
       FrameStyle->RGBColor[
        0.6137134991823944, 0.3944972942832502, 0.11735764703411414`],
       FrameTicks->None,
       ImageSize->
        Dynamic[{
         Automatic, 
          1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
           Magnification])}],
       PlotRangePadding->None],
      "RGBColor[0.9205702487735915, 0.5917459414248752, 0.1760364705511712]"],
     
     Appearance->None,
     BaseStyle->{},
     BaselinePosition->Baseline,
     ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
       If[
        Not[
         AbsoluteCurrentValue["Deployed"]], 
        SelectionMove[Typeset`box$, All, Expression]; 
        FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
        FrontEnd`Private`$ColorSelectorInitialColor = 
         RGBColor[0.9205702487735915, 0.5917459414248752, 0.1760364705511712]; 
        FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
        MathLink`CallFrontEnd[
          FrontEnd`AttachCell[Typeset`box$, 
           FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
           Left, Top}, 
           "ClosingActions" -> {
            "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
     DefaultBaseStyle->{},
     Evaluator->Automatic,
     Method->"Preemptive"],
    RGBColor[0.9205702487735915, 0.5917459414248752, 0.1760364705511712],
    Editable->False,
    Selectable->False], ",", 
   InterpretationBox[
    ButtonBox[
     TooltipBox[
      GraphicsBox[{
        {GrayLevel[0], RectangleBox[{0, 0}]}, 
        {GrayLevel[0], RectangleBox[{1, -1}]}, 
        {RGBColor[0., 0.7864948250314334, 0.8753587584942155], 
         RectangleBox[{0, -1}, {2, 1}]}},
       AspectRatio->1,
       Frame->True,
       FrameStyle->RGBColor[0., 0.524329883354289, 0.5835725056628104],
       FrameTicks->None,
       ImageSize->
        Dynamic[{
         Automatic, 
          1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
           Magnification])}],
       PlotRangePadding->None],
      "RGBColor[0., 0.7864948250314334, 0.8753587584942155]"],
     Appearance->None,
     BaseStyle->{},
     BaselinePosition->Baseline,
     ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
       If[
        Not[
         AbsoluteCurrentValue["Deployed"]], 
        SelectionMove[Typeset`box$, All, Expression]; 
        FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
        FrontEnd`Private`$ColorSelectorInitialColor = 
         RGBColor[0., 0.7864948250314334, 0.8753587584942155]; 
        FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
        MathLink`CallFrontEnd[
          FrontEnd`AttachCell[Typeset`box$, 
           FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
           Left, Top}, 
           "ClosingActions" -> {
            "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
     DefaultBaseStyle->{},
     Evaluator->Automatic,
     Method->"Preemptive"],
    RGBColor[0., 0.7864948250314334, 0.8753587584942155],
    Editable->False,
    Selectable->False], ",", 
   InterpretationBox[
    ButtonBox[
     TooltipBox[
      GraphicsBox[{
        {GrayLevel[0], RectangleBox[{0, 0}]}, 
        {GrayLevel[0], RectangleBox[{1, -1}]}, 
        {RGBColor[1., 0.4434532437298291, 0.8298247530580691], 
         RectangleBox[{0, -1}, {2, 1}]}},
       AspectRatio->1,
       Frame->True,
       FrameStyle->RGBColor[
        0.6666666666666667, 0.2956354958198861, 0.5532165020387128],
       FrameTicks->None,
       ImageSize->
        Dynamic[{
         Automatic, 
          1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
           Magnification])}],
       PlotRangePadding->None],
      "RGBColor[1., 0.4434532437298291, 0.8298247530580691]"],
     Appearance->None,
     BaseStyle->{},
     BaselinePosition->Baseline,
     ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
       If[
        Not[
         AbsoluteCurrentValue["Deployed"]], 
        SelectionMove[Typeset`box$, All, Expression]; 
        FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
        FrontEnd`Private`$ColorSelectorInitialColor = 
         RGBColor[1., 0.4434532437298291, 0.8298247530580691]; 
        FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
        MathLink`CallFrontEnd[
          FrontEnd`AttachCell[Typeset`box$, 
           FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
           Left, Top}, 
           "ClosingActions" -> {
            "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
     DefaultBaseStyle->{},
     Evaluator->Automatic,
     Method->"Preemptive"],
    RGBColor[1., 0.4434532437298291, 0.8298247530580691],
    Editable->False,
    Selectable->False], ",", 
   InterpretationBox[
    ButtonBox[
     TooltipBox[
      GraphicsBox[{
        {GrayLevel[0], RectangleBox[{0, 0}]}, 
        {GrayLevel[0], RectangleBox[{1, -1}]}, 
        {RGBColor[0.5070558429142891, 0.7339027322149217, 0.1736247075979213],
          RectangleBox[{0, -1}, {2, 1}]}},
       AspectRatio->1,
       Frame->True,
       FrameStyle->RGBColor[
        0.33803722860952606`, 0.48926848814328117`, 0.11574980506528088`],
       FrameTicks->None,
       ImageSize->
        Dynamic[{
         Automatic, 
          1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
           Magnification])}],
       PlotRangePadding->None],
      "RGBColor[0.5070558429142891, 0.7339027322149217, 0.1736247075979213]"],
     
     Appearance->None,
     BaseStyle->{},
     BaselinePosition->Baseline,
     ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
       If[
        Not[
         AbsoluteCurrentValue["Deployed"]], 
        SelectionMove[Typeset`box$, All, Expression]; 
        FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
        FrontEnd`Private`$ColorSelectorInitialColor = 
         RGBColor[0.5070558429142891, 0.7339027322149217, 0.1736247075979213]; 
        FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
        MathLink`CallFrontEnd[
          FrontEnd`AttachCell[Typeset`box$, 
           FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
           Left, Top}, 
           "ClosingActions" -> {
            "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
     DefaultBaseStyle->{},
     Evaluator->Automatic,
     Method->"Preemptive"],
    RGBColor[0.5070558429142891, 0.7339027322149217, 0.1736247075979213],
    Editable->False,
    Selectable->False], ",", 
   InterpretationBox[
    ButtonBox[
     TooltipBox[
      GraphicsBox[{
        {GrayLevel[0], RectangleBox[{0, 0}]}, 
        {GrayLevel[0], RectangleBox[{1, -1}]}, 
        {RGBColor[0., 0.7194858914960537, 1.], RectangleBox[{0, -1}, {2, 1}]}},
       AspectRatio->1,
       Frame->True,
       FrameStyle->RGBColor[0., 0.47965726099736916`, 0.6666666666666667],
       FrameTicks->None,
       ImageSize->
        Dynamic[{
         Automatic, 
          1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
           Magnification])}],
       PlotRangePadding->None],
      "RGBColor[0., 0.7194858914960537, 1.]"],
     Appearance->None,
     BaseStyle->{},
     BaselinePosition->Baseline,
     ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
       If[
        Not[
         AbsoluteCurrentValue["Deployed"]], 
        SelectionMove[Typeset`box$, All, Expression]; 
        FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
        FrontEnd`Private`$ColorSelectorInitialColor = 
         RGBColor[0., 0.7194858914960537, 1.]; 
        FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
        MathLink`CallFrontEnd[
          FrontEnd`AttachCell[Typeset`box$, 
           FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
           Left, Top}, 
           "ClosingActions" -> {
            "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
     DefaultBaseStyle->{},
     Evaluator->Automatic,
     Method->"Preemptive"],
    RGBColor[0., 0.7194858914960537, 1.],
    Editable->False,
    Selectable->False], ",", 
   InterpretationBox[
    ButtonBox[
     TooltipBox[
      GraphicsBox[{
        {GrayLevel[0], RectangleBox[{0, 0}]}, 
        {GrayLevel[0], RectangleBox[{1, -1}]}, 
        {RGBColor[1., 0.4770567658488352, 0.3999994395810451], 
         RectangleBox[{0, -1}, {2, 1}]}},
       AspectRatio->1,
       Frame->True,
       FrameStyle->RGBColor[
        0.6666666666666667, 0.3180378438992235, 0.2666662930540301],
       FrameTicks->None,
       ImageSize->
        Dynamic[{
         Automatic, 
          1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
           Magnification])}],
       PlotRangePadding->None],
      "RGBColor[1., 0.4770567658488352, 0.3999994395810451]"],
     Appearance->None,
     BaseStyle->{},
     BaselinePosition->Baseline,
     ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
       If[
        Not[
         AbsoluteCurrentValue["Deployed"]], 
        SelectionMove[Typeset`box$, All, Expression]; 
        FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
        FrontEnd`Private`$ColorSelectorInitialColor = 
         RGBColor[1., 0.4770567658488352, 0.3999994395810451]; 
        FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
        MathLink`CallFrontEnd[
          FrontEnd`AttachCell[Typeset`box$, 
           FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
           Left, Top}, 
           "ClosingActions" -> {
            "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
     DefaultBaseStyle->{},
     Evaluator->Automatic,
     Method->"Preemptive"],
    RGBColor[1., 0.4770567658488352, 0.3999994395810451],
    Editable->False,
    Selectable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.7109862743317337`*^9, 3.710986277725799*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListLogLogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "\[LeftDoubleBracket]", 
           RowBox[{";;", 
            RowBox[{"-", "2"}]}], "\[RightDoubleBracket]"}], ",", 
          FractionBox[
           RowBox[{"Differences", "[", 
            RowBox[{
             RowBox[{"Sol", "\[LeftDoubleBracket]", 
              RowBox[{"2", ",", "12"}], "\[RightDoubleBracket]"}], 
             "\[LeftDoubleBracket]", 
             RowBox[{";;", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
           RowBox[{"Differences", "[", "\[CapitalDelta]", "]"}]]}], "}"}], 
        "\[Transpose]"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "\[LeftDoubleBracket]", 
           RowBox[{";;", 
            RowBox[{"-", "2"}]}], "\[RightDoubleBracket]"}], ",", 
          FractionBox[
           RowBox[{"Differences", "[", 
            RowBox[{
             RowBox[{"Sol", "\[LeftDoubleBracket]", 
              RowBox[{"2", ",", "13"}], "\[RightDoubleBracket]"}], 
             "\[LeftDoubleBracket]", 
             RowBox[{";;", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
           RowBox[{"Differences", "[", "\[CapitalDelta]", "]"}]]}], "}"}], 
        "\[Transpose]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[CapitalDelta]", "\[LeftDoubleBracket]", 
            RowBox[{";;", 
             RowBox[{"-", "2"}]}], "\[RightDoubleBracket]"}], ",", 
           FractionBox[
            RowBox[{"Differences", "[", 
             RowBox[{
              RowBox[{"Sol", "\[LeftDoubleBracket]", 
               RowBox[{"2", ",", "14"}], "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", 
              RowBox[{";;", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
            RowBox[{"Differences", "[", "\[CapitalDelta]", "]"}]]}], "}"}], 
         "\[Transpose]"}], "\[LeftDoubleBracket]", 
        RowBox[{"2", ";;"}], "\[RightDoubleBracket]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[CapitalDelta]", "\[LeftDoubleBracket]", 
            RowBox[{";;", 
             RowBox[{"-", "2"}]}], "\[RightDoubleBracket]"}], ",", 
           FractionBox[
            RowBox[{"Differences", "[", 
             RowBox[{
              RowBox[{"Sol", "\[LeftDoubleBracket]", 
               RowBox[{"2", ",", "17"}], "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", 
              RowBox[{";;", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
            RowBox[{"Differences", "[", "\[CapitalDelta]", "]"}]]}], "}"}], 
         "\[Transpose]"}], "\[LeftDoubleBracket]", 
        RowBox[{"2", ";;"}], "\[RightDoubleBracket]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[CapitalDelta]", "\[LeftDoubleBracket]", 
            RowBox[{";;", 
             RowBox[{"-", "2"}]}], "\[RightDoubleBracket]"}], ",", 
           FractionBox[
            RowBox[{"Differences", "[", 
             RowBox[{
              RowBox[{"Sol", "\[LeftDoubleBracket]", 
               RowBox[{"2", ",", "21"}], "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", 
              RowBox[{";;", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
            RowBox[{"Differences", "[", "\[CapitalDelta]", "]"}]]}], "}"}], 
         "\[Transpose]"}], "\[LeftDoubleBracket]", 
        RowBox[{"2", ";;"}], "\[RightDoubleBracket]"}]}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", "Thick"}], ",", 
     RowBox[{"FrameTicksStyle", "\[Rule]", 
      RowBox[{"Directive", "[", "38", "]"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\[CapitalDelta]\>\"", ",", 
        "\"\<F/\!\(\*SubscriptBox[\(\[Kappa]\), \(P\)]\)\>\""}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", 
        RowBox[{"(", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ")"}], 
        ",", "48"}], "]"}]}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"Graphics", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Disk", "[", "]"}], "}"}], ",", 
        RowBox[{"ImageSize", "\[Rule]", "12"}]}], "]"}]}], ",", 
     RowBox[{"Joined", "->", "True"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{
       RowBox[{"ColorData", "[", 
        RowBox[{"100", ",", "\"\<ColorList\>\""}], "]"}], 
       "\[LeftDoubleBracket]", 
       RowBox[{"3", ";;"}], "\[RightDoubleBracket]"}]}]}], "]"}], ",", 
   RowBox[{"LogLogPlot", "[", 
    RowBox[{
     RowBox[{"0.05", "x"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0.06", ",", " ", "1"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "Dashed"}], "]"}]}]}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"{", 
        RowBox[{"0.094", ",", "2"}], "}"}], "]"}], ",", 
      RowBox[{"Log", "[", 
       RowBox[{"{", 
        RowBox[{"0.005", ",", "1.25"}], "}"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameTicks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", "0.005", "]"}], ",", "\"\<0.005\>\""}], "}"}],
           ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", "0.025", "]"}], ",", "\"\<0.025\>\""}], "}"}],
           ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", "0.125", "]"}], ",", "\"\<0.125\>\""}], "}"}],
           ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", "1.125", "]"}], ",", "\"\<1.125\>\""}], 
           "}"}]}], "}"}], ",", "None"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", "0.125", "]"}], ",", "\"\<0.125\>\""}], "}"}],
           ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", "0.25", "]"}], ",", "\"\<0.25\>\""}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", "0.5", "]"}], ",", "\"\<0.5\>\""}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", "1", "]"}], ",", "\"\<1\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", "2", "]"}], ",", "\"\<2\>\""}], "}"}]}], 
         "}"}], ",", "None"}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.710985668306368*^9, 3.7109856742956944`*^9}, {
   3.710985951286641*^9, 3.7109859710853786`*^9}, 3.710986198186195*^9, {
   3.710986241371131*^9, 3.710986247954796*^9}, {3.7109862915060043`*^9, 
   3.710986341536538*^9}, {3.7109863935107327`*^9, 3.7109863970146713`*^9}, {
   3.7109864330367947`*^9, 3.710986590108406*^9}, {3.710988620048428*^9, 
   3.710988648999187*^9}, {3.7110210822030163`*^9, 3.711021085825616*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {{{}, {}, 
      {RGBColor[0.450866, 0.379481, 1.], PointSize[0.009166666666666668], 
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAAFVW1u7FrEsB9cHQub3kawJHjc3tC
9wfAoVy+zkAPF8Ahp738eEMDwPJHCH2+MxXA2h05TF9SAMCGeslFEt8TwGJV
4GrvWfy/KL8Sj9XMEsD09vXFafj4v1fMGdbh4RHA7zn6/kIu9r+luW+XNRER
wBlYOVdVzvO/Iu0GW9pTEMC04ikFFb3xvxdpavmHSw/At4m/JOrQ779rSp+6
0wgOwHX3b8f4h+y/XRSiky3cDMAbghsDYI3pv7nhVSobwwvATz/hJMPT5r+w
Jvz+r7sKwAG2IT3sUOS/H4ltiFfECcDk1T3Q4Pzhv2tHqC+32wjAipAuCo2i
37+YAcNbnQAIwAK6EoLykdu/3PtAr/cxB8CspRPigb/Xvzm0XzrNbgbA9VIy
iTgk1L94MmnXOrYFwJ0tkkYzutC/2xKCs3AHBcBbQQoh6PjKv9trZnmwYQTA
eUGWl2vNxL9sUNfTS8QDwNGHsgEp1b2/rOokIaMuA8B1qV8w/pOyv/pFtEQk
oALAih0J0LIwn79eYKyNSRgCwHw2yszWYIQ/hGYtr5iWAcDwx/I+BvuoP+OV
4sihGgHAN/z/0r0Ptj9oQLd//qMAwJWRi5+nSb8/0NqyJlEyAMAHUz7nshjE
Pzs/0u+Hiv+/xkY8eT9myD8klGm6ELn+vyKamsf3j8w/0KB2kKzv/b9bGwbg
DkzQP2xHQGnnL/2/arGZLV9A0j8TEHw4scD8v3a4AvLbJdQ/7ACVXb16/L+E
QOarX/3VP9eAa2CiOPy/a9TQgrLH1z8PPcsWLPr7v3chaUaMhdk/xguIPCu/
+7/LwuYpljfbP1KwZ+x0h/u/bzRLRmze3D+A6JQr4lL7v4e3Aeyeet4/qvu2
hE8h+78AVYflWQbgP4ogX7Cc8vq/3Lnhe5PK4D/ItZ5IrMb6v4kreeg1iuE/
Ik2ahmOd+r8vqejldkXiPwmsMQiqdvq/qdCJlIj84j8CPA6daVL6v7CQG8uZ
r+M/07TwGY4w+r9DHshe1l7kPxmBfjEFEfq/Y8qfY2cK5T/apeZRvvP5v80J
oik=
        "]]}, 
      {RGBColor[0.369422, 0.7, 0.229826], PointSize[0.009166666666666668], 
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAAFVW1u7FrEsBguXMyD5UXwJHjc3tC
9wfAJGYLRTI3FMAhp738eEMDwKGQTvi/bBLA2h05TF9SAMBmlK02ti0RwGJV
4GrvWfy/IfLd4oc0EMD09vXFafj4v10Nu/2oyQ7A7zn6/kIu9r/4iOqR+2AN
wBlYOVdVzvO/Snc1m0IfDMC04ikFFb3xv9grZF/6+grAt4m/JOrQ77/T4eU2
De4JwHX3b8f4h+y/PXeiQGX0CMAbghsDYI3pv5M8f1MkCwjATz/hJMPT5r+2
A5rEMDAHwAG2IT3sUOS/7bAievBhBsDk1T3Q4Pzhv9kAu4oenwXAipAuCo2i
379bY/GjsOYEwAK6EoLykdu/7t76DsY3BMCspRPigb/Xv3UDeK2ckQPA9VIy
iTgk1L/Xd322ifMCwJ0tkkYzutC/3NSa1PRcAsBbQQoh6PjKv/J99shUzQHA
eUGWl2vNxL+t8cgILUQBwNGHsgEp1b2/GAhZ/QvBAMB1qV8w/pOyvxwerq6J
QwDAih0J0LIwn7+X/xdCyK7/v3w2yszWYIQ/fANYQf84/7/wx/I+BvuoP8pZ
G0ty0v6/N/z/0r0Ptj9Mtt07CXL+v5WRi5+nSb8/1siyK1MX/r8HUz7nshjE
P0XSuNDrwf2/xkY8eT9myD+wXuDDeXH9vyKamsf3j8w/8WjWD60l/b9bGwbg
DkzQP1KBwPs93vy/arGZLV9A0j9BmJwG7Jr8v3a4AvLbJdQ/DpZzCn1b/L+E
QOarX/3VP/UgX4C8H/y/a9TQgrLH1z94QMnfeuf7v3chaUaMhdk/TkZjFI2y
+7/LwuYpljfbPyE9LAfMgPu/bzRLRmze3D/5bYw3FFL7v4e3Aeyeet4/6eQU
YkUm+78AVYflWQbgP4Vc3TJC/fq/3Lnhe5PK4D9cq+UQw9T6v4kreeg1iuE/
8xxNORdI+r8vqejldkXiP+DzTcR2Yvm/qdCJlIj84j/l/Zs+UpP4v7CQG8uZ
r+M/9zgGG3fM979DHshe1l7kPy6XvGYRCfe/Y8qfY2cK5T+u5baZDVP2v4q4
qmk=
        "]]}, 
      {RGBColor[0.942659, 0.463296, 0.151884], PointSize[
       0.009166666666666668], AbsoluteThickness[1.6], LineBox[CompressedData["

1:eJwBEQPu/CFib1JlAgAAADAAAAACAAAAkeNze0L3B8CPytm7AXgSwCGnvfx4
QwPAjWsa+ke0EMDaHTlMX1IAwAV78PvK+g7AYlXgau9Z/L9BdrA+NBsNwPT2
9cVp+Pi/tTFItXaQC8DvOfr+Qi72v9Rg++28PQrAGVg5V1XO87+yVxBnsxIJ
wLTiKQUVvfG/a0JpjlkFCMC3ib8k6tDvv1G6kOgxDwfAdfdvx/iH7L/ZZd1K
1CsGwBuCGwNgjem/bnMojiRYBcBPP+Ekw9Pmv3yROQ7dkQTAAbYhPexQ5L/r
x3X8RtcDwOTVPdDg/OG/H+XZKQ0nA8CKkC4KjaLfv3cQj8IegALAAroSgvKR
27/AIcXhdeoBwKylE+KBv9e/1g2p0h+KAcD1UjKJOCTUv/SwmW8cNwHAnS2S
RjO60L/KphB4IuoAwFtBCiHo+Mq/6u2yI5SiAMB5QZaXa83Ev56tVfnqXwDA
0YeyASnVvb+AiBKAsyEAwHWpXzD+k7K/4b/1xxPP/7+KHQnQsjCfv9U1Q6Eu
Yv+/fDbKzNZghD8EW3uqH/z+v/DH8j4G+6g/cEZzZGGc/r83/P/SvQ+2P3/U
7PB9Qv6/lZGLn6dJvz8KGxTRDO79vwdTPueyGMQ/DTItCbGe/b/GRjx5P2bI
Pz0x+5QXVP2/Ipqax/ePzD+Jcxkd9g39v1sbBuAOTNA/Hmr74AnM/L9qsZkt
X0DSP2t06ssWjvy/drgC8tsl1D8jcV2t5lP8v4RA5qtf/dU/Ii6Qjkgd/L9r
1NCCssfXP2ek/hgQ6vu/dyFpRoyF2T8e7cm56Hb7v8vC5imWN9s/q2E00aR1
+r9vNEtGbN7cP2kS344hYvm/h7cB7J563j+tXsBKT274vwBVh+VZBuA/PjvJ
ooKH97/cueF7k8rgP8LTiV4ir/a/iSt56DWK4T+W785By9L1vy+p6OV2ReI/
dBMs5s4Q9b+p0ImUiPziP2jIos3zUfS/sJAby5mv4z9lZ16FM5zzv0MeyF7W
XuQ/CUuOoqvv8r9jyp9jZwrlPwWByswKSvK/XOagJA==
        "]]}, 
      {RGBColor[0.214511, 0.528391, 0.957413], PointSize[
       0.009166666666666668], AbsoluteThickness[1.6], LineBox[CompressedData["

1:eJwBEQPu/CFib1JlAgAAADAAAAACAAAAkeNze0L3B8DXFfYyr7UQwCGnvfx4
QwPAFqjhCun0DcDaHTlMX1IAwFJrWMpuogvAYlXgau9Z/L8bEbZ8MecJwPT2
9cVp+Pi/ozeGc5aICMDvOfr+Qi72v9YMiaiLaAfAGVg5V1XO87/6gklPk3UG
wLTiKQUVvfG/NlO40ZqkBcC3ib8k6tDvv0LxZ5Eu7gTAdfdvx/iH7L+rASLC
DU0EwBuCGwNgjem/tSyIJWG9A8BPP+Ekw9PmvyIRy19EPAPAAbYhPexQ5L+C
+wxLfMcCwOTVPdDg/OG/m7fwQEddAsCKkC4KjaLfvxVLshg9/AHAAroSgvKR
2790JssHOaMBwKylE+KBv9e/df/28UlRAcD1UjKJOCTUv8KTTAmnBQHAnS2S
RjO60L/5P1plp78AwFtBCiHo+Mq/ofNyr7t+AMB5QZaXa83EvwsG301pQgDA
0YeyASnVvb8zdpylRgoAwHWpXzD+k7K/OUKKVvCr/7+KHQnQsjCfv9Ix0h5c
Sv+/fDbKzNZghD9u5DYIa63+v/DH8j4G+6g/kCMqGS7D/L83/P/SvQ+2P0EY
kvNV6Pq/lZGLn6dJvz+DmhETljv5vwdTPueyGMQ/m0uu61m997/GRjx5P2bI
P8GyaynVUva/Ipqax/ePzD+ecivnnBH1v1sbBuAOTNA/rzimZSzh879qsZkt
X0DSP3+IXxPSxfK/drgC8tsl1D+nmkSGdsHxv4RA5qtf/dU/c9ve9TLJ8L9r
1NCCssfXP8yb6ezRv++/dyFpRoyF2T/P+JCcnQXuv8vC5imWN9s/BA+auRth
7L9vNEtGbN7cP9t5Olb90Oq/h7cB7J563j/pzHIH+VnpvwBVh+VZBuA/EjC9
G4/h57/cueF7k8rgPwTqwa6xmua/iSt56DWK4T9Y6WUH0zvlvy+p6OV2ReI/
64NSY7EH5L+p0ImUiPziP+UP+YAjyOK/sJAby5mv4z+Eob7b3qjhv0MeyF7W
XuQ/dqaZ0oZ/4L9jyp9jZwrlP0qtD/8u6d6/VJ2hXw==
        "]]}, 
      {RGBColor[0.827693, 0.730855, 0.], PointSize[0.009166666666666668], 
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwBEQPu/CFib1JlAgAAADAAAAACAAAAkeNze0L3B8AZKj/635YQwCGnvfx4
QwPAcLMDJ7K+DcDaHTlMX1IAwNthjHmVcwvAYlXgau9Z/L8QjvzbXb8JwPT2
9cVp+Pi/qnTr22ZnCMDvOfr+Qi72vySIv3WjTQfAGVg5V1XO87+xbCVSnmAG
wLTiKQUVvfG/sYu2nk2VBcC3ib8k6tDvv9iemt1F5ATAdfdvx/iH7L92rHKB
TUgEwBuCGwNgjem/yrjvp5O9A8BPP+Ekw9Pmv9y50YE5QQPAAbYhPexQ5L8E
fMW/CNECwOTVPdDg/OG/VEVe9ENrAsCKkC4KjaLfv05O2KiGDgLAAroSgvKR
279Pys59C0QBwKylE+KBv9e/3q2GoPby/b/1UjKJOCTUv1pdmDldrvq/nS2S
RjO60L9XY/OXS5H3v1tBCiHo+Mq/muAj0OYN9b95QZaXa83Ev6TCpOGP5vK/
0YeyASnVvb+cceBTD/nwv3WpXzD+k7K/GdJi06SX7r+KHQnQsjCfv+/vh1Na
d+u/fDbKzNZghD8sIv51nLfov/DH8j4G+6g/XIe8P2wb5r83/P/SvQ+2P8nq
ktS5tuO/lZGLn6dJvz/cGsDHZn/hvwdTPueyGMQ/QSG2PWXU3r/GRjx5P2bI
P18nkHyF7Nq/Ipqax/ePzD+3s3Q8lkDXv1sbBuAOTNA/YPILTc3L079qsZkt
X0DSP81W/MmvddC/drgC8tsl1D9TC6RvuJbKv4RA5qtf/dU/617XolS8xL9r
1NCCssfXP6moZnn/Ar6/dyFpRoyF2T/N1EOcjBGzv8vC5imWN9s/ECUqUm0G
ob9vNEtGbN7cPwmUQPW3pHg/h7cB7J563j/MVLj+x1umPwBVh+VZBuA/6Iz4
jsyWtD/cueF7k8rgP9fu5P1EsL0/iSt56DWK4T+dJA607hvDPy+p6OV2ReI/
m6usDtldxz+p0ImUiPziP9GtopJpb8s/sJAby5mv4z/L2QuruF7PP0MeyF7W
XuQ/LxLjk46h0T9jyp9jZwrlP7FN+Z6ieNM/nCGqyQ==
        "]]}}, {
      {RGBColor[0.450866, 0.379481, 1.], AbsolutePointSize[6], 
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
         GraphicsBox[
          {RGBColor[0.450866, 0.379481, 1.], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], DiskBox[{0, 0}]},
          ImageSize->12], {0., 0.}], CompressedData["
1:eJwBJQPa/CFib1JlAwAAADEAAAABAAAAAgAAABVVtbuxaxLAfXB0Lm95GsCR
43N7QvcHwKFcvs5ADxfAIae9/HhDA8DyRwh9vjMVwNodOUxfUgDAhnrJRRLf
E8BiVeBq71n8vyi/Eo/VzBLA9Pb1xWn4+L9XzBnW4eERwO85+v5CLva/pblv
lzUREcAZWDlXVc7zvyLtBlvaUxDAtOIpBRW98b8XaWr5h0sPwLeJvyTq0O+/
a0qfutMIDsB192/H+Ifsv10UopMt3AzAG4IbA2CN6b+54VUqG8MLwE8/4STD
0+a/sCb8/q+7CsABtiE97FDkvx+JbYhXxAnA5NU90OD84b9rR6gvt9sIwIqQ
LgqNot+/mAHDW50ACMACuhKC8pHbv9z7QK/3MQfArKUT4oG/1785tF86zW4G
wPVSMok4JNS/eDJp1zq2BcCdLZJGM7rQv9sSgrNwBwXAW0EKIej4yr/ba2Z5
sGEEwHlBlpdrzcS/bFDX00vEA8DRh7IBKdW9v6zqJCGjLgPAdalfMP6Tsr/6
RbREJKACwIodCdCyMJ+/XmCsjUkYAsB8NsrM1mCEP4RmLa+YlgHA8MfyPgb7
qD/jleLIoRoBwDf8/9K9D7Y/aEC3f/6jAMCVkYufp0m/P9DasiZRMgDAB1M+
57IYxD87P9Lvh4r/v8ZGPHk/Zsg/JJRpuhC5/r8imprH94/MP9CgdpCs7/2/
WxsG4A5M0D9sR0Bp5y/9v2qxmS1fQNI/ExB8OLHA/L92uALy2yXUP+wAlV29
evy/hEDmq1/91T/XgGtgojj8v2vU0IKyx9c/Dz3LFiz6+793IWlGjIXZP8YL
iDwrv/u/y8LmKZY32z9SsGfsdIf7v280S0Zs3tw/gOiUK+JS+7+HtwHsnnre
P6r7toRPIfu/AFWH5VkG4D+KIF+wnPL6v9y54XuTyuA/yLWeSKzG+r+JK3no
NYrhPyJNmoZjnfq/L6no5XZF4j8JrDEIqnb6v6nQiZSI/OI/AjwOnWlS+r+w
kBvLma/jP9O08BmOMPq/Qx7IXtZe5D8ZgX4xBRH6v2PKn2NnCuU/2qXmUb7z
+b/ataIr
        "]]}, 
      {RGBColor[0.369422, 0.7, 0.229826], AbsolutePointSize[6], 
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
         GraphicsBox[
          {RGBColor[0.369422, 0.7, 0.229826], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], DiskBox[{0, 0}]},
          ImageSize->12], {0., 0.}], CompressedData["
1:eJwBJQPa/CFib1JlAwAAADEAAAABAAAAAgAAABVVtbuxaxLAYLlzMg+VF8CR
43N7QvcHwCRmC0UyNxTAIae9/HhDA8ChkE74v2wSwNodOUxfUgDAZpStNrYt
EcBiVeBq71n8vyHy3eKHNBDA9Pb1xWn4+L9dDbv9qMkOwO85+v5CLva/+Ijq
kftgDcAZWDlXVc7zv0p3NZtCHwzAtOIpBRW98b/YK2Rf+voKwLeJvyTq0O+/
0+HlNg3uCcB192/H+Ifsvz13okBl9AjAG4IbA2CN6b+TPH9TJAsIwE8/4STD
0+a/tgOaxDAwB8ABtiE97FDkv+2wInrwYQbA5NU90OD84b/ZALuKHp8FwIqQ
LgqNot+/W2Pxo7DmBMACuhKC8pHbv+7e+g7GNwTArKUT4oG/1791A3itnJED
wPVSMok4JNS/13d9tonzAsCdLZJGM7rQv9zUmtT0XALAW0EKIej4yr/yffbI
VM0BwHlBlpdrzcS/rfHICC1EAcDRh7IBKdW9vxgIWf0LwQDAdalfMP6Tsr8c
Hq6uiUMAwIodCdCyMJ+/l/8XQsiu/798NsrM1mCEP3wDWEH/OP+/8MfyPgb7
qD/KWRtLctL+vzf8/9K9D7Y/TLbdOwly/r+VkYufp0m/P9bIsitTF/6/B1M+
57IYxD9F0rjQ68H9v8ZGPHk/Zsg/sF7gw3lx/b8imprH94/MP/Fo1g+tJf2/
WxsG4A5M0D9SgcD7Pd78v2qxmS1fQNI/QZicBuya/L92uALy2yXUPw6Wcwp9
W/y/hEDmq1/91T/1IF+AvB/8v2vU0IKyx9c/eEDJ33rn+793IWlGjIXZP05G
YxSNsvu/y8LmKZY32z8hPSwHzID7v280S0Zs3tw/+W2MNxRS+7+HtwHsnnre
P+nkFGJFJvu/AFWH5VkG4D+FXN0yQv36v9y54XuTyuA/XKvlEMPU+r+JK3no
NYrhP/McTTkXSPq/L6no5XZF4j/g803EdmL5v6nQiZSI/OI/5f2bPlKT+L+w
kBvLma/jP/c4Bht3zPe/Qx7IXtZe5D8ul7xmEQn3v2PKn2NnCuU/ruW2mQ1T
9r+YZKpr
        "]]}, 
      {RGBColor[0.942659, 0.463296, 0.151884], AbsolutePointSize[6], 
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
         GraphicsBox[
          {RGBColor[0.942659, 0.463296, 0.151884], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], DiskBox[{0, 0}]},
          ImageSize->12], {0., 0.}], CompressedData["
1:eJwBFQPq/CFib1JlAwAAADAAAAABAAAAAgAAAJHjc3tC9wfAj8rZuwF4EsAh
p738eEMDwI1rGvpHtBDA2h05TF9SAMAFe/D7yvoOwGJV4GrvWfy/QXawPjQb
DcD09vXFafj4v7UxSLV2kAvA7zn6/kIu9r/UYPvtvD0KwBlYOVdVzvO/slcQ
Z7MSCcC04ikFFb3xv2tCaY5ZBQjAt4m/JOrQ779RupDoMQ8HwHX3b8f4h+y/
2WXdStQrBsAbghsDYI3pv25zKI4kWAXATz/hJMPT5r98kTkO3ZEEwAG2IT3s
UOS/68d1/EbXA8Dk1T3Q4Pzhvx/l2SkNJwPAipAuCo2i3793EI/CHoACwAK6
EoLykdu/wCHF4XXqAcCspRPigb/Xv9YNqdIfigHA9VIyiTgk1L/0sJlvHDcB
wJ0tkkYzutC/yqYQeCLqAMBbQQoh6PjKv+rtsiOUogDAeUGWl2vNxL+erVX5
6l8AwNGHsgEp1b2/gIgSgLMhAMB1qV8w/pOyv+G/9ccTz/+/ih0J0LIwn7/V
NUOhLmL/v3w2yszWYIQ/BFt7qh/8/r/wx/I+BvuoP3BGc2RhnP6/N/z/0r0P
tj9/1OzwfUL+v5WRi5+nSb8/ChsU0Qzu/b8HUz7nshjEPw0yLQmxnv2/xkY8
eT9myD89MfuUF1T9vyKamsf3j8w/iXMZHfYN/b9bGwbgDkzQPx5q++AJzPy/
arGZLV9A0j9rdOrLFo78v3a4AvLbJdQ/I3FdreZT/L+EQOarX/3VPyIukI5I
Hfy/a9TQgrLH1z9npP4YEOr7v3chaUaMhdk/Hu3Jueh2+7/LwuYpljfbP6th
NNGkdfq/bzRLRmze3D9pEt+OIWL5v4e3Aeyeet4/rV7ASk9u+L8AVYflWQbg
Pz47yaKCh/e/3Lnhe5PK4D/C04leIq/2v4kreeg1iuE/lu/OQcvS9b8vqejl
dkXiP3QTLObOEPW/qdCJlIj84j9oyKLN81H0v7CQG8uZr+M/ZWdehTOc879D
Hshe1l7kPwlLjqKr7/K/Y8qfY2cK5T8FgcrMCkryv2puoCY=
        "]]}, 
      {RGBColor[0.214511, 0.528391, 0.957413], AbsolutePointSize[6], 
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
         GraphicsBox[
          {RGBColor[0.214511, 0.528391, 0.957413], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], DiskBox[{0, 0}]},
          ImageSize->12], {0., 0.}], CompressedData["
1:eJwBFQPq/CFib1JlAwAAADAAAAABAAAAAgAAAJHjc3tC9wfA1xX2Mq+1EMAh
p738eEMDwBao4Qrp9A3A2h05TF9SAMBSa1jKbqILwGJV4GrvWfy/GxG2fDHn
CcD09vXFafj4v6M3hnOWiAjA7zn6/kIu9r/WDImoi2gHwBlYOVdVzvO/+oJJ
T5N1BsC04ikFFb3xvzZTuNGapAXAt4m/JOrQ779C8WeRLu4EwHX3b8f4h+y/
qwEiwg1NBMAbghsDYI3pv7UsiCVhvQPATz/hJMPT5r8iEctfRDwDwAG2IT3s
UOS/gvsMS3zHAsDk1T3Q4Pzhv5u38EBHXQLAipAuCo2i378VS7IYPfwBwAK6
EoLykdu/dCbLBzmjAcCspRPigb/Xv3X/9vFJUQHA9VIyiTgk1L/Ck0wJpwUB
wJ0tkkYzutC/+T9aZae/AMBbQQoh6PjKv6Hzcq+7fgDAeUGWl2vNxL8LBt9N
aUIAwNGHsgEp1b2/M3acpUYKAMB1qV8w/pOyvzlCilbwq/+/ih0J0LIwn7/S
MdIeXEr/v3w2yszWYIQ/buQ2CGut/r/wx/I+BvuoP5AjKhkuw/y/N/z/0r0P
tj9BGJLzVej6v5WRi5+nSb8/g5oRE5Y7+b8HUz7nshjEP5tLrutZvfe/xkY8
eT9myD/Bsmsp1VL2vyKamsf3j8w/nnIr55wR9b9bGwbgDkzQP684pmUs4fO/
arGZLV9A0j9/iF8T0sXyv3a4AvLbJdQ/p5pEhnbB8b+EQOarX/3VP3Pb3vUy
yfC/a9TQgrLH1z/Mm+ns0b/vv3chaUaMhdk/z/iQnJ0F7r/LwuYpljfbPwQP
mrkbYey/bzRLRmze3D/beTpW/dDqv4e3Aeyeet4/6cxyB/lZ6b8AVYflWQbg
PxIwvRuP4ee/3Lnhe5PK4D8E6sGusZrmv4kreeg1iuE/WOllB9M75b8vqejl
dkXiP+uDUmOxB+S/qdCJlIj84j/lD/mAI8jiv7CQG8uZr+M/hKG+296o4b9D
Hshe1l7kP3ammdKGf+C/Y8qfY2cK5T9KrQ//Lunev2IloWE=
        "]]}, 
      {RGBColor[0.827693, 0.730855, 0.], AbsolutePointSize[6], 
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
         GraphicsBox[
          {RGBColor[0.827693, 0.730855, 0.], AbsolutePointSize[6], 
           AbsoluteThickness[1.6], DiskBox[{0, 0}]},
          ImageSize->12], {0., 0.}], CompressedData["
1:eJwBFQPq/CFib1JlAwAAADAAAAABAAAAAgAAAJHjc3tC9wfAGSo/+t+WEMAh
p738eEMDwHCzAyeyvg3A2h05TF9SAMDbYYx5lXMLwGJV4GrvWfy/EI78212/
CcD09vXFafj4v6p069tmZwjA7zn6/kIu9r8kiL91o00HwBlYOVdVzvO/sWwl
Up5gBsC04ikFFb3xv7GLtp5NlQXAt4m/JOrQ77/YnprdReQEwHX3b8f4h+y/
dqxygU1IBMAbghsDYI3pv8q476eTvQPATz/hJMPT5r/cudGBOUEDwAG2IT3s
UOS/BHzFvwjRAsDk1T3Q4Pzhv1RFXvRDawLAipAuCo2i379OTtiohg4CwAK6
EoLykdu/T8rOfQtEAcCspRPigb/Xv96thqD28v2/9VIyiTgk1L9aXZg5Xa76
v50tkkYzutC/V2Pzl0uR979bQQoh6PjKv5rgI9DmDfW/eUGWl2vNxL+kwqTh
j+byv9GHsgEp1b2/nHHgUw/58L91qV8w/pOyvxnSYtOkl+6/ih0J0LIwn7/v
74dTWnfrv3w2yszWYIQ/LCL+dZy36L/wx/I+BvuoP1yHvD9sG+a/N/z/0r0P
tj/J6pLUubbjv5WRi5+nSb8/3BrAx2Z/4b8HUz7nshjEP0Ehtj1l1N6/xkY8
eT9myD9fJ5B8hezavyKamsf3j8w/t7N0PJZA179bGwbgDkzQP2DyC03Ny9O/
arGZLV9A0j/NVvzJr3XQv3a4AvLbJdQ/Uwukb7iWyr+EQOarX/3VP+te16JU
vMS/a9TQgrLH1z+pqGZ5/wK+v3chaUaMhdk/zdRDnIwRs7/LwuYpljfbPxAl
KlJtBqG/bzRLRmze3D8JlED1t6R4P4e3Aeyeet4/zFS4/sdbpj8AVYflWQbg
P+iM+I7MlrQ/3Lnhe5PK4D/X7uT9RLC9P4kreeg1iuE/nSQOtO4bwz8vqejl
dkXiP5urrA7ZXcc/qdCJlIj84j/RraKSaW/LP7CQG8uZr+M/y9kLq7hezz9D
Hshe1l7kPy8S45OOodE/Y8qfY2cK5T+xTfmeonjTP6mpqss=
        
        "]]}, {}}}, {}}, {{{}, {}, 
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVxX041AccAPDzdvejO865F5yk6BJPJLXybtKeNApFiIpIJVR29GJYJS9H
2l0hmpR7mOo6OeJx0/e7CUmWSaxReSsMcypvxdn2x+f5rAyL9Y1QJZFIXv/5
/6Enxade/0BGB3+t2RxHDp6NrdI2SCHjpbXMRokDB+nsJ3f2JJHxj4XlolZ7
DjoemhxoPUvGyBIba4odB68uOu2uiyOjSBEQmbSJg1s39NjmRZDx78yy7uNW
HLxdyJr29iBjAbjXephw8GBMZsJjOhnnzJPPqKlzUNC3ydg8VwO1Bzo9q5vY
aLJ4oOOuqQYGKkZ5Cdls7DdbcSJGpo52F1v4AX5s9DEolkrs1PGkMoN1Wp+N
lrU3F6hP1PBNm+YvZW9ZWG0aOjbiqYYlF47JWLdZGFVQ06DWqYrKR9dWlESw
UCDPKnc+pIqXd6UIXdexMKjc1GZmRAXjm771N1IwUfS1XVNbvAoKhV0mRA0T
54YG3YfIKrhtyPKgXjITqX7eEQnZJNxlFKYIdmNiZqyDyMKIhJfL96Y91GRi
jKS9scptCcyWW8XufKaHJsI9W4Q+SvBhP2/VuKKHpa0vG6UnFqEy3Nq6ba8e
Cor+ym1KXICo6ycGOwz10L2p9/zy618gyPRk0Ug/A4PTwiqjb3+GYpHvHUcx
A5/tZ1Q7VMzDuQylRUUkA+kC6PD4fQ6yO49W2lozsNJbYevzahamNR5mTk/p
onmUcUX+pxkQZf16tLlWF2cK45dCmDPQlJ9XX5uii6aHfYVGK6fBR7AzbGSr
LpqlWrpynT8B48VjmvkyXbzolG6jt/0jWKgYaZW20dGBqjOT7v8Buquczm39
kY7N1qKXzvwpqKs3/qgIoOOD8YK5iRQFTN/rk/dy6di34BJdZzcJLQMN7AeN
OkjzKsq5enYCOuP33Rz208G552p2odfGIKe7qqWgVxsFC4f077ePQtVAlkpM
lDb27mtNmng3DOl1vJ56BQ1fhq/jSrjvodnR5bd1STT8vmAw5EjQENg8HRf2
0mg4qHprDTtuAHaYBWsQV6k4xQxc436vD9rMd6TuXkXFM7L1wS1Jr4H0eb6U
W7YMY3L3PlSpeQUHupwrV1ktw6pncYn267vAPES11aNeC/lHirwDQjqguCIt
dcJNC6nSxJUTuW1w/r7A60G7Jo670Bz085rgSo3ZkuygJl7YzO83VNaDV3ay
r+0wgW9O75iniaXApwXKOvgEupoYtny/WgoMz/xTf8YRWNI8mj9Reh8qMrtt
3pwk8Ag7Y0tbuQTGKP4Vo9EETsmaE7KkdyFUdbeEdJhA9Un3GS15GXjNepZZ
+RPo/zTpvY74JvD6XQszvyKQa2B8abK0CBpWpARd2UhgX2T96uflP0HofjDI
3UDgUY2F8MvSQrjR45R/y4rARNczg1R5HjC67K/V8gj8JnoY9cQ5oHy6Mec9
m8B2LR7pRXk23ND8buc4k8DAn8NdhFIB2G+X0T4wCDw+2F9Pl6cBv9Ema1Gb
QJ6sls8VJ8MYWGUwKQTa/bPp03XpOUhXRm831CDQc63slL48AXhOEoqJGoHv
nPe9tRDHQmid5SXLJQpSq/1618gjQTl3bJvNIgXD/YsrPcQH4MbmO+qbv1Aw
LNUiME28C+zjRxsc5ymY2pPE2fYi5lF3lfkFt1kK/guMFGua
       "]]}}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-4.7987522144211185`, -7.121051376375064},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"F/\\!\\(\\*SubscriptBox[\\(\[Kappa]\\), \\(P\\)]\\)\"", 
      TraditionalForm], None}, {
     FormBox["\"\[CapitalDelta]\"", TraditionalForm], None}},
  FrameStyle->Thickness[Large],
  FrameTicks->{{{{-5.298317366548036, 
       FormBox["\"0.005\"", TraditionalForm]}, {-3.6888794541139363`, 
       FormBox["\"0.025\"", TraditionalForm]}, {-2.0794415416798357`, 
       FormBox["\"0.125\"", TraditionalForm]}, {0.11778303565638346`, 
       FormBox["\"1.125\"", TraditionalForm]}}, 
     None}, {{{-2.0794415416798357`, 
       FormBox["\"0.125\"", TraditionalForm]}, {-1.3862943611198906`, 
       FormBox["\"0.25\"", TraditionalForm]}, {-0.6931471805599453, 
       FormBox["\"0.5\"", TraditionalForm]}, {0, 
       FormBox["\"1\"", TraditionalForm]}, {
       NCache[
        Log[2], 0.6931471805599453], 
       FormBox["\"2\"", TraditionalForm]}}, None}},
  FrameTicksStyle->Directive[38],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{466.66796875, Automatic},
  LabelStyle->Directive[
    GrayLevel[0], FontFamily -> "Times New Roman", 48],
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Log, Exp}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Log, Exp}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Log, Exp}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Log, Exp}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{-2.364460496712133, 
      Log[2]}, {-5.298317366548036, 
     0.22314355131420976`}}, {{-2.364460496712133, 
    0.6931471805599453}, {-5.298317366548036, 0.22314355131420976`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{{{-4.605170185988091, 
      FormBox["0.01`", TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.995732273553991, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.05\"", 0.05, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.10\"", 0.1, AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.50\"", 0.5, AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {0., 
      FormBox["1", TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-5.298317366548036, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-5.115995809754082, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.961845129926823, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.710530701645918, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-3.912023005428146, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-3.506557897319982, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.659260036932778, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.916290731874155, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {0.6931471805599453, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.791759469228055, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.302585092994046, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.70805020110221, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.995732273553991, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}}, {{-5.298317366548036, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.005\"", 0.005, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.605170185988091, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.995732273553991, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.050\"", 0.05, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.500\"", 0.5, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {0., 
      FormBox["1", TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-7.600902459542082, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-7.418580902748128, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-7.264430222920869, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-7.013115794639964, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-6.907755278982137, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-6.214608098422191, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-5.809142990314028, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-5.521460917862246, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-5.115995809754082, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.961845129926823, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.710530701645918, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-3.912023005428146, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-3.506557897319982, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.659260036932778, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.916290731874155, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {0.6931471805599453, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.791759469228055, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.302585092994046, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.3978952727983707`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.4849066497880004`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.5649493574615367`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.6390573296152584`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.70805020110221, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.772588722239781, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}}}]], "Output",
 CellChangeTimes->{
  3.710986198740862*^9, {3.710986243375936*^9, 3.7109862483761044`*^9}, {
   3.710986296731469*^9, 3.710986342428158*^9}, {3.710986412985588*^9, 
   3.710986435419488*^9}, {3.710986471174024*^9, 3.7109865908189583`*^9}, 
   3.710988682812377*^9, 3.71102108642229*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.709554306855504*^9, 3.709554307216456*^9}}],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.71099099490417*^9, 3.710990997892592*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input"],

Cell[TextData[StyleBox["Continuum mechanics of cellular tissues\nFixed \
transverse strain",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.685788031086295*^9, 3.685788038678837*^9}, {
  3.712582793427264*^9, 3.712582809187492*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0]],

Cell["\<\
We assume uniform boundary conditions on a rectangular geometry, hence assume \
a uniform solution.
The actual metric is in general of the form\
\>", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788243320212*^9}, 
   3.6857962447173223`*^9},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", " ", "=", 
   RowBox[{"(", GridBox[{
      {"a11", "0"},
      {"0", "a22"}
     }], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.672919986168517*^9, 3.672919991864193*^9}, {
  3.685635708588295*^9, 3.685635750031475*^9}, {3.685635784940131*^9, 
  3.6856358225810347`*^9}, {3.685636645507853*^9, 3.685636707618271*^9}, {
  3.685735930645904*^9, 3.685735938453124*^9}, {3.685736057854224*^9, 
  3.685736102874269*^9}, {3.6857361604234247`*^9, 3.685736190541375*^9}, {
  3.68573633273779*^9, 3.685736334022271*^9}, {3.6857364347054234`*^9, 
  3.6857364371204557`*^9}, {3.6857431921797533`*^9, 3.685743195051332*^9}, {
  3.685788256398596*^9, 3.685788256818406*^9}}],

Cell["\<\
The reference metrics families that preserve area and perimeter  (for \
honeycomb lattice)\
\>", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.6857882721774406`*^9}, {
   3.69324986325587*^9, 3.693249886294177*^9}, {3.7095504622147093`*^9, 
   3.709550482094901*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"abarP", " ", "=", " ", 
    RowBox[{"(", GridBox[{
       {
        RowBox[{
         SuperscriptBox["\[Alpha]p", "2"], " ", 
         SuperscriptBox["\[Epsilon]p", "2"]}], "0"},
       {"0", 
        RowBox[{
         SuperscriptBox["\[Alpha]p", "2"], 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"2", " ", "\[Epsilon]p"}]}], ")"}]}]}
      }], ")"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"abarA", " ", "=", " ", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"\[Alpha]A", " ", "\[Epsilon]A"}], "0"},
      {"0", 
       FractionBox["\[Alpha]A", "\[Epsilon]A"]}
     }], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.693249918081316*^9, 3.693249949610525*^9}, {
   3.6947342822775507`*^9, 3.694734307460421*^9}, 3.706634395497497*^9}],

Cell["\<\
Here \[Epsilon]p and \[Epsilon]A are used as free parameters descrbing the \
set of different possible reference metrics (zero modes). 
In particular, 0<\[Epsilon]A<\[Infinity] and 0<\[Epsilon]p<3/2. abarP \
describes metrics with fixed perimeters. abarA describes metrics with fixed \
area.\
\>", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788309025259*^9}, {
   3.685788342130999*^9, 3.685788382557002*^9}, {3.685790344998458*^9, 
   3.685790363015284*^9}, {3.685796293385602*^9, 3.685796339433856*^9}, {
   3.704376151463888*^9, 3.704376160192037*^9}, 3.708014797494067*^9, 
   3.7086130431185513`*^9, {3.709550289007244*^9, 3.709550289351261*^9}, {
   3.709550491336244*^9, 3.7095504946720037`*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell["The inverse metrics", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788309025259*^9}, {
   3.685788342130999*^9, 3.685788382557002*^9}, {3.685790344998458*^9, 
   3.6857903861599293`*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"abarPup", " ", "=", " ", 
   RowBox[{"Inverse", "[", "abarP", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"abarAup", " ", "=", " ", 
   RowBox[{"Inverse", "[", "abarA", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aup", " ", "=", " ", 
   RowBox[{"Inverse", "[", "a", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.67292008284799*^9, 3.672920091958659*^9}, {
  3.685635758880138*^9, 3.685635779680603*^9}, {3.685635826444919*^9, 
  3.685635830469486*^9}}],

Cell["\<\
The elastic tensors (with the corresponding perimeter and area rigidities)\
\>", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788309025259*^9}, {
   3.685788342130999*^9, 3.685788382557002*^9}, {3.685790344998458*^9, 
   3.685790363015284*^9}, {3.685790393776671*^9, 3.685790397912574*^9}, {
   3.704376202545081*^9, 3.704376216489346*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"APup", " ", "=", " ", 
   RowBox[{"Simplify", "[", " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Kappa]p", " ", 
        RowBox[{"abarPup", "[", 
         RowBox[{"[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], "]"}], 
        RowBox[{"abarPup", "[", 
         RowBox[{"[", 
          RowBox[{"\[Beta]", ",", "\[Delta]"}], "]"}], "]"}]}], ")"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Gamma]", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Delta]", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AAup", " ", "=", " ", 
   RowBox[{"Simplify", "[", " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Kappa]A", " ", 
        RowBox[{"abarAup", "[", 
         RowBox[{"[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], "]"}], 
        RowBox[{"abarAup", "[", 
         RowBox[{"[", 
          RowBox[{"\[Beta]", ",", "\[Delta]"}], "]"}], "]"}]}], ")"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Gamma]", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Delta]", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.672920097167767*^9, 3.6729201055599413`*^9}, {
   3.685635838403253*^9, 3.685635891591775*^9}, {3.694638600132226*^9, 
   3.694638622969458*^9}, {3.694734160258774*^9, 3.6947341679798737`*^9}, 
   3.694734320235753*^9, {3.705584059464939*^9, 3.70558406228897*^9}, {
   3.7055841231357737`*^9, 3.705584154405797*^9}, {3.7095498580462313`*^9, 
   3.70954986235003*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"APup", " ", "=", " ", 
     RowBox[{"Simplify", "[", " ", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         FractionBox["YP", 
          RowBox[{"1", "+", "\[Nu]P"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["\[Nu]P", 
             RowBox[{"1", "-", "\[Nu]P"}]], " ", 
            RowBox[{"abarPup", "[", 
             RowBox[{"[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}], 
            RowBox[{"abarPup", "[", 
             RowBox[{"[", 
              RowBox[{"\[Gamma]", ",", "\[Delta]"}], "]"}], "]"}]}], "+", " ", 
           RowBox[{
            RowBox[{"abarPup", "[", 
             RowBox[{"[", 
              RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], "]"}], 
            RowBox[{"abarPup", "[", 
             RowBox[{"[", 
              RowBox[{"\[Beta]", ",", "\[Delta]"}], "]"}], "]"}]}]}], ")"}]}],
         ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Gamma]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Delta]", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AAup", " ", "=", " ", 
     RowBox[{"Simplify", "[", " ", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         FractionBox["YA", 
          RowBox[{"1", "+", "\[Nu]A"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["\[Nu]A", 
             RowBox[{"1", "-", "\[Nu]A"}]], " ", 
            RowBox[{"abarAup", "[", 
             RowBox[{"[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}], 
            RowBox[{"abarAup", "[", 
             RowBox[{"[", 
              RowBox[{"\[Gamma]", ",", "\[Delta]"}], "]"}], "]"}]}], "+", " ", 
           RowBox[{
            RowBox[{"abarAup", "[", 
             RowBox[{"[", 
              RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], "]"}], 
            RowBox[{"abarAup", "[", 
             RowBox[{"[", 
              RowBox[{"\[Beta]", ",", "\[Delta]"}], "]"}], "]"}]}]}], ")"}]}],
         ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Gamma]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Delta]", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
    ";"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.672920097167767*^9, 3.6729201055599413`*^9}, {
  3.685635838403253*^9, 3.685635891591775*^9}}],

Cell["\<\
The stretching energy composed of the perimeter and area contributions\
\>", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788309025259*^9}, {
   3.685788342130999*^9, 3.685788382557002*^9}, {3.685790344998458*^9, 
   3.685790363015284*^9}, {3.685790407825108*^9, 3.685790411329431*^9}, {
   3.692884812433345*^9, 3.6928848148245707`*^9}, {3.704376238205122*^9, 
   3.704376248078108*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"\[Kappa]p", ",", "\[Alpha]p", ",", "\[Kappa]A", ",", "\[Alpha]A"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.7095506147458277`*^9, 3.7095506212035007`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"En", "[", 
    RowBox[{
    "a11_", ",", "a22_", ",", "\[Epsilon]A_", ",", "\[Epsilon]P_", ",", 
     "\[Xi]_", ",", "\[Zeta]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"16", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"2", " ", "\[Epsilon]P"}]}], ")"}], "2"], " ", 
       SuperscriptBox["\[Epsilon]P", "4"]}]], "3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"2", " ", "\[Epsilon]P"}]}], ")"}], "2"], " ", 
        SuperscriptBox["\[Epsilon]P", "4"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Epsilon]P", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "\[Epsilon]P"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a11", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"2", " ", "\[Epsilon]P"}]}], ")"}]}], "+", 
          RowBox[{"a22", " ", 
           SuperscriptBox["\[Epsilon]P", "2"]}]}], ")"}], " ", "\[Xi]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["a11", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", "\[Epsilon]P"}]}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", "a11", " ", "a22", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"2", " ", "\[Epsilon]P"}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]P", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["a22", "2"], " ", 
           SuperscriptBox["\[Epsilon]P", "4"]}]}], ")"}], " ", 
        SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], " ", "+", " ", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a11", "2"], "+", 
        RowBox[{"a11", " ", "\[Epsilon]A", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"a22", " ", "\[Epsilon]A"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Epsilon]A", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"a22", " ", "\[Epsilon]A", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"a22", " ", "\[Epsilon]A"}]}], ")"}]}]}], ")"}]}]}], 
       ")"}], " ", "\[Zeta]"}], 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Epsilon]A", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.692843489729288*^9, 3.692843497475863*^9}, {
   3.692843528050459*^9, 3.6928436077342176`*^9}, 3.693250230774425*^9, 
   3.6935291650085983`*^9, {3.694638679985592*^9, 3.6946386969006367`*^9}, {
   3.694734357849339*^9, 3.694734358094989*^9}, 3.705584164618217*^9, 
   3.709549883667591*^9, {3.7095506249238577`*^9, 3.7095506254055567`*^9}, {
   3.710990936621374*^9, 3.710990975777553*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7095506129456453`*^9, 3.709550613266636*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.708178548603402*^9, 3.70817857868307*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.7081785526273203`*^9, 3.708178588325873*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"a11tmp", "[", 
   RowBox[{"\[Xi]_", ",", "\[Zeta]_"}], "]"}], ":=", 
  RowBox[{"a11", "/.", 
   RowBox[{
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{"{", " ", 
       RowBox[{
        RowBox[{"En", "[", 
         RowBox[{"a11", ",", "a22", ",", "\[Epsilon]A", ",", 
          RowBox[{
           FractionBox["3", "2"], 
           FractionBox[
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"Tanh", "[", "\[Epsilon]P", "]"}]}], "2"]}], ",", 
          "\[Xi]", ",", "\[Zeta]"}], "]"}], ",", 
        RowBox[{"0", "<", "\[Epsilon]A"}], ",", " ", 
        RowBox[{"0", "<", "a22", "<", "a11"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a11", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"a22", ",", "3.1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]A", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]P", ",", "2"}], "}"}]}], "}"}], ",", 
      RowBox[{"AccuracyGoal", "\[Rule]", "9"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "8"}]}], "]"}], 
    "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}]], "Input",
 CellChangeTimes->{{3.710774187264214*^9, 3.710774227457322*^9}, {
  3.710870494627551*^9, 3.710870568430691*^9}, {3.71087072412922*^9, 
  3.710870739719973*^9}, {3.7108708661169643`*^9, 3.710870871539261*^9}, {
  3.710873667552064*^9, 3.71087369352141*^9}, {3.710991051447679*^9, 
  3.71099105463843*^9}, {3.710991086954555*^9, 3.710991096096098*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"a22tmp", "[", 
   RowBox[{"\[Xi]_", ",", "\[Zeta]_"}], "]"}], ":=", 
  RowBox[{"a22", "/.", 
   RowBox[{
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{"{", " ", 
       RowBox[{
        RowBox[{"En", "[", 
         RowBox[{"a11", ",", "a22", ",", "\[Epsilon]A", ",", 
          RowBox[{
           FractionBox["3", "2"], 
           FractionBox[
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"Tanh", "[", "\[Epsilon]P", "]"}]}], "2"]}], ",", 
          "\[Xi]", ",", "\[Zeta]"}], "]"}], ",", 
        RowBox[{"0", "<", "\[Epsilon]A"}], ",", " ", 
        RowBox[{"0", "<", "a22", "<", "a11"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a11", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"a22", ",", "3.1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]A", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]P", ",", "2"}], "}"}]}], "}"}], ",", 
      RowBox[{"AccuracyGoal", "\[Rule]", "9"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "8"}]}], "]"}], 
    "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}]], "Input",
 CellChangeTimes->{{3.710991074534491*^9, 3.710991097928224*^9}}],

Cell["The prescribed strain:", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788309025259*^9}, {
   3.685788342130999*^9, 3.685788382557002*^9}, {3.685790344998458*^9, 
   3.685790363015284*^9}, {3.6857904218972387`*^9, 3.685790446954488*^9}, {
   3.7043762596626863`*^9, 3.704376330705883*^9}, {3.7043763769979563`*^9, 
   3.704376483553165*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"\[CapitalDelta]", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"0.03", " ", "i"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "50"}], "}"}]}], "]"}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{
  3.708181875439075*^9, {3.708182774494782*^9, 3.708182775318468*^9}, {
   3.708195335740163*^9, 3.7081953445727386`*^9}, 3.709549969823806*^9, {
   3.709550004645743*^9, 3.70955000788614*^9}, 3.709550405904068*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"0.01", " ", "i"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "200", ",", "4"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.710874943375671*^9, 3.710874970489277*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"sol", "[", 
    RowBox[{"\[Xi]_", ",", "\[Zeta]_", ",", 
     RowBox[{"a110_", "?", "NumberQ"}], ",", 
     RowBox[{"a220_", "?", "NumberQ"}], ",", "l_"}], "]"}], ":=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"NMinimize", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"En", "[", 
            RowBox[{
             RowBox[{"a110", "+", 
              RowBox[{
              "\[CapitalDelta]", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}]}], ",", 
             RowBox[{"a22", "+", 
              RowBox[{
              "\[CapitalDelta]", "\[LeftDoubleBracket]", "l", 
               "\[RightDoubleBracket]"}]}], ",", "\[Epsilon]A", ",", 
             RowBox[{
              FractionBox["3", "2"], 
              FractionBox[
               RowBox[{"1", " ", "+", " ", 
                RowBox[{"Tanh", "[", "\[Epsilon]P", "]"}]}], "2"]}], ",", 
             "\[Xi]", ",", "\[Zeta]"}], "]"}], ",", 
           RowBox[{"0.0001", "<", "\[Epsilon]A"}], ",", 
           RowBox[{"0", "<", "a22"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"a22", ",", "\[Epsilon]A", ",", "\[Epsilon]P"}], "}"}], ",", 
         RowBox[{"MaxIterations", "\[Rule]", "500"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "\[CapitalDelta]", "]"}]}], "}"}]}], "]"}], 
     ",", 
     RowBox[{"ProgressIndicator", "[", 
      RowBox[{"i", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"Length", "[", "\[CapitalDelta]", "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.693260401942709*^9, 3.693260423575164*^9}, 
   3.693260465338379*^9, {3.69326320079088*^9, 3.693263205405999*^9}, {
   3.693263472155016*^9, 3.6932634863795547`*^9}, {3.693263560225038*^9, 
   3.693263571320477*^9}, {3.693264105286305*^9, 3.6932641283081417`*^9}, {
   3.693264164331087*^9, 3.6932641668489237`*^9}, {3.69327355719073*^9, 
   3.693273560811439*^9}, {3.6946388758085814`*^9, 3.694638880422943*^9}, {
   3.6946389166100492`*^9, 3.6946389179930887`*^9}, {3.694639813364272*^9, 
   3.69463981385739*^9}, 3.6947354111361513`*^9, {3.694735499904636*^9, 
   3.694735508602363*^9}, {3.694735920496035*^9, 3.694735923292275*^9}, {
   3.6947361984463587`*^9, 3.6947362117050457`*^9}, {3.7055856646848707`*^9, 
   3.7055856806050663`*^9}, {3.708195592792632*^9, 3.708195626312632*^9}, {
   3.709550589329926*^9, 3.709550589659671*^9}, {3.710774370927868*^9, 
   3.7107743815131903`*^9}, 3.710812894572266*^9, {3.710812928034066*^9, 
   3.71081293087821*^9}, {3.71081342089433*^9, 3.7108134254190397`*^9}, 
   3.710815804028551*^9, 3.710815836030141*^9, {3.710870347924802*^9, 
   3.710870388596984*^9}, {3.7109913345053988`*^9, 3.710991343801175*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"0.01", " ", "i"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "150"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.708181875439075*^9, {3.708182774494782*^9, 3.708182775318468*^9}, {
   3.708195335740163*^9, 3.7081953445727386`*^9}, 3.709549969823806*^9, {
   3.709550004645743*^9, 3.70955000788614*^9}, 3.709550405904068*^9, {
   3.7095594137018433`*^9, 3.7095594154292994`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Xi]l", " ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      SqrtBox[
       FractionBox["36", 
        FractionBox[
         RowBox[{"3", " ", 
          SqrtBox["3"]}], "2"]]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["2.5", 
         SqrtBox[
          FractionBox["36", 
           FractionBox[
            RowBox[{"3", " ", 
             SqrtBox["3"]}], "2"]]]], ")"}], 
       FractionBox["i", "10"]]}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.710783914177516*^9, 3.7107839389409733`*^9}, {
   3.710783975641308*^9, 3.710783999306506*^9}, 3.710784057511352*^9, {
   3.7108124279190283`*^9, 3.710812430286474*^9}, {3.710812571400365*^9, 
   3.710812571998654*^9}, 3.71087040336135*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AreaRatio", " ", "=", " ", 
   FractionBox["36", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", 
       SqrtBox["3"]}], "2"], 
     SuperscriptBox["\[Xi]l", "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.710784006723713*^9, 3.710784032137065*^9}, 
   3.710870418681807*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AR", "=", 
   RowBox[{
   "AreaRatio", "\[LeftDoubleBracket]", "9", "\[RightDoubleBracket]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{3.711008316009547*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SolComp1", "=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"sol", "[", 
        RowBox[{"AR", ",", "1", ",", 
         RowBox[{"a11tmp", "[", 
          RowBox[{"AR", ",", "1"}], "]"}], ",", 
         RowBox[{"a22tmp", "[", 
          RowBox[{"AR", ",", "1"}], "]"}], ",", "k"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         FractionBox[
          RowBox[{"Length", "[", "\[CapitalDelta]", "]"}], "10"], ",", 
         RowBox[{"Length", "[", "\[CapitalDelta]", "]"}], ",", 
         FractionBox[
          RowBox[{"Length", "[", "\[CapitalDelta]", "]"}], "10"]}], "}"}]}], 
      "]"}], ",", 
     RowBox[{"ProgressIndicator", "[", 
      RowBox[{"k", ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"Length", "[", "\[CapitalDelta]", "]"}], "10"], ",", 
         RowBox[{"Length", "[", "\[CapitalDelta]", "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.70955840752711*^9, 3.709558437079692*^9}, 
   3.7095588846924686`*^9, {3.709559514425961*^9, 3.709559523114346*^9}, 
   3.711009814503757*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AR", "=", 
   RowBox[{
   "AreaRatio", "\[LeftDoubleBracket]", "11", "\[RightDoubleBracket]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.711008316009547*^9, {3.7110098433649817`*^9, 3.711009843508342*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SolComp2", "=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"sol", "[", 
        RowBox[{"AR", ",", "1", ",", 
         RowBox[{"a11tmp", "[", 
          RowBox[{"AR", ",", "1"}], "]"}], ",", 
         RowBox[{"a22tmp", "[", 
          RowBox[{"AR", ",", "1"}], "]"}], ",", "k"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         FractionBox[
          RowBox[{"Length", "[", "\[CapitalDelta]", "]"}], "10"], ",", 
         RowBox[{"Length", "[", "\[CapitalDelta]", "]"}], ",", 
         FractionBox[
          RowBox[{"Length", "[", "\[CapitalDelta]", "]"}], "10"]}], "}"}]}], 
      "]"}], ",", 
     RowBox[{"ProgressIndicator", "[", 
      RowBox[{"k", ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"Length", "[", "\[CapitalDelta]", "]"}], "10"], ",", 
         RowBox[{"Length", "[", "\[CapitalDelta]", "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.70955840752711*^9, 3.709558437079692*^9}, 
   3.7095588846924686`*^9, {3.709559514425961*^9, 3.709559523114346*^9}, {
   3.711009814503757*^9, 3.711009823078412*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AR", "=", 
   RowBox[{
   "AreaRatio", "\[LeftDoubleBracket]", "13", "\[RightDoubleBracket]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.711008316009547*^9, {3.711009847445199*^9, 3.711009847525008*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SolComp3", "=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"sol", "[", 
        RowBox[{"AR", ",", "1", ",", 
         RowBox[{"a11tmp", "[", 
          RowBox[{"AR", ",", "1"}], "]"}], ",", 
         RowBox[{"a22tmp", "[", 
          RowBox[{"AR", ",", "1"}], "]"}], ",", "k"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         FractionBox[
          RowBox[{"Length", "[", "\[CapitalDelta]", "]"}], "10"], ",", 
         RowBox[{"Length", "[", "\[CapitalDelta]", "]"}], ",", 
         FractionBox[
          RowBox[{"Length", "[", "\[CapitalDelta]", "]"}], "10"]}], "}"}]}], 
      "]"}], ",", 
     RowBox[{"ProgressIndicator", "[", 
      RowBox[{"k", ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"Length", "[", "\[CapitalDelta]", "]"}], "10"], ",", 
         RowBox[{"Length", "[", "\[CapitalDelta]", "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.70955840752711*^9, 3.709558437079692*^9}, 
   3.7095588846924686`*^9, {3.709559514425961*^9, 3.709559523114346*^9}, {
   3.711009814503757*^9, 3.711009828327334*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"sols", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"SolComp1", ",", "SolComp2", ",", "SolComp3"}], "}"}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.704381510996098*^9, 3.704381550114456*^9}, {
   3.706755242080493*^9, 3.706755262013896*^9}, 3.706755989161171*^9, 
   3.711010911946672*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{"\"\<SolsStrained.wdx\>\"", ",", "sols", ",", "\"\<WDX\>\""}], 
    "]"}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.704381496847702*^9, 3.704381514150543*^9}, 
   3.705584257076654*^9, {3.706755267356634*^9, 3.7067552774069138`*^9}, 
   3.7067559912549877`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sols", " ", "=", " ", 
   RowBox[{"Import", "[", "\"\<SolsStrained.wdx\>\"", "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.711021542595421*^9, 3.7110215517055073`*^9}}],

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[CapitalDelta]", ",", 
      RowBox[{
       RowBox[{"sols", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
        "\[LeftDoubleBracket]", 
       RowBox[{"i", ",", ";;", ",", "1"}], "\[RightDoubleBracket]"}]}], "}"}],
     "\[Transpose]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9"}], 
      "}"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.711021584473181*^9, 3.7110216328275747`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[CapitalDelta]", ",", 
        RowBox[{
         RowBox[{
         "sols", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", 
         RowBox[{"i", ",", ";;", ",", "1"}], "\[RightDoubleBracket]"}]}], 
       "}"}], "\[Transpose]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9"}], 
        "}"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "38", "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(xx\)]\)\>\"", ",", 
      "\"\<E/\!\(\*SubscriptBox[\(\[Kappa]\), \
\(p\)]\)\!\(\*SuperscriptBox[SubscriptBox[\(p\), \(c\)], \(2\)]\)\>\""}], 
     "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", 
      RowBox[{"(", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ")"}], 
      ",", "44"}], "]"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Disk", "[", "]"}], "}"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "8"}]}], "]"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"ColorData", "[", 
     RowBox[{"100", ",", "\"\<ColorList\>\""}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7110138286682787`*^9, 3.7110138364153976`*^9}, {
   3.71102159445446*^9, 3.711021597603941*^9}, 3.71102163827987*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.0684356, 0.645252, 0.782123], AbsolutePointSize[6], 
     AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
       GraphicsBox[
        {RGBColor[0.0684356, 0.645252, 0.782123], AbsolutePointSize[6], 
         AbsoluteThickness[1.6], DiskBox[{0, 0}]},
        ImageSize->8], {0., 0.}], CompressedData["
1:eJwt03s81PkaB/C5GYyhGZfQBaNd5GQ3p21TK5+tbR1tK6FZLdaGSq3Nkc5J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      "]]}, 
    {RGBColor[0.98993, 0.699651, 0.0271887], AbsolutePointSize[6], 
     AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
       GraphicsBox[
        {RGBColor[0.98993, 0.699651, 0.0271887], AbsolutePointSize[6], 
         AbsoluteThickness[1.6], DiskBox[{0, 0}]},
        ImageSize->8], {0., 0.}], CompressedData["
1:eJwt03lUlOcVBvABhh0UUrGmEkRrVYpQUnEJYp6koahoNZhjWUStGxo0khhE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      "]]}, 
    {RGBColor[0.450866, 0.379481, 1.], AbsolutePointSize[6], 
     AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
       GraphicsBox[
        {RGBColor[0.450866, 0.379481, 1.], AbsolutePointSize[6], 
         AbsoluteThickness[1.6], DiskBox[{0, 0}]},
        ImageSize->8], {0., 0.}], CompressedData["
1:eJw103lUk2cWBvCAHRG0Ig64dDqIprbKqbUsLoD4uDNqhapFGY1KqQjaOoXT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      "]]}, 
    {RGBColor[0.369422, 0.7, 0.229826], AbsolutePointSize[6], 
     AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
       GraphicsBox[
        {RGBColor[0.369422, 0.7, 0.229826], AbsolutePointSize[6], 
         AbsoluteThickness[1.6], DiskBox[{0, 0}]},
        ImageSize->8], {0., 0.}], CompressedData["
1:eJwt1HlUVOcZBnAwQQ0VUNGcoDS0IoEUUSqhB43JoywpBgii7Vji0koSQAUq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      "]]}, 
    {RGBColor[0.942659, 0.463296, 0.151884], AbsolutePointSize[6], 
     AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
       GraphicsBox[
        {RGBColor[0.942659, 0.463296, 0.151884], AbsolutePointSize[6], 
         AbsoluteThickness[1.6], DiskBox[{0, 0}]},
        ImageSize->8], {0., 0.}], CompressedData["
1:eJwt03s81fcfB3C6Lf3WlpYeZY1UimqbWOpR8VqlRxdbscglSxE/qx+nIkQN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      "]]}, 
    {RGBColor[0.214511, 0.528391, 0.957413], AbsolutePointSize[6], 
     AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
       GraphicsBox[
        {RGBColor[0.214511, 0.528391, 0.957413], AbsolutePointSize[6], 
         AbsoluteThickness[1.6], DiskBox[{0, 0}]},
        ImageSize->8], {0., 0.}], CompressedData["
1:eJwt03tUU1cWBnAQQWGNVdRoGShYO7aC1eJMFRHkm6oVfIwGa6ul4BsRdURg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      "]]}, {}}, {}},
  
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, -13.043751953887071`},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"E/\\!\\(\\*SubscriptBox[\\(\[Kappa]\\), \
\\(p\\)]\\)\\!\\(\\*SuperscriptBox[SubscriptBox[\\(p\\), \\(c\\)], \
\\(2\\)]\\)\"", TraditionalForm], None}, {
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \\(xx\\)]\\)\"", 
      TraditionalForm], None}},
  FrameStyle->Thickness[Large],
  FrameTicks->{{{{-11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.907755278982137, 
       FormBox["0.001`", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.605170185988091, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-13.122363377404328`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-12.716898269296165`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-12.429216196844383`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-12.206072645530174`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-12.02375108873622, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.86960040890896, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.736069016284437`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.618285980628055`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.819778284410283`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.41431317630212, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.126631103850338`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.903487552536127, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.721165995742174, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.567015315914915, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.433483923290392, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.315700887634009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-8.517193191416238, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-8.111728083308073, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.824046010856292, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.600902459542082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.418580902748128, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.264430222920869, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.013115794639964, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.214608098422191, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.809142990314028, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.521460917862246, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.298317366548036, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.115995809754082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.961845129926823, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.710530701645918, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.912023005428146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.506557897319982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.659260036932778, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Directive[38],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{475.125, Automatic},
  LabelStyle->Directive[
    GrayLevel[0], FontFamily -> "Times New Roman", 44],
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1.5}, {-12.814861901535048`, 1.3763213442903357`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, {{-11.512925464970229`, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-9.210340371976182, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-6.907755278982137, 
      FormBox["0.001`", TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.605170185988091, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {0., 
      FormBox["1", TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-13.122363377404328`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-12.716898269296165`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-12.429216196844383`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-12.206072645530174`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-12.02375108873622, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-11.86960040890896, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-11.736069016284437`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-11.618285980628055`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-10.819778284410283`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-10.41431317630212, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-10.126631103850338`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-9.903487552536127, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-9.721165995742174, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-9.567015315914915, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-9.433483923290392, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-9.315700887634009, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-8.517193191416238, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-8.111728083308073, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-7.824046010856292, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-7.600902459542082, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-7.418580902748128, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-7.264430222920869, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-7.013115794639964, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-6.214608098422191, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-5.809142990314028, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-5.521460917862246, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-5.298317366548036, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-5.115995809754082, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.961845129926823, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.710530701645918, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-3.912023005428146, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-3.506557897319982, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.995732273553991, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.659260036932778, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.916290731874155, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {0.6931471805599453, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.791759469228055, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.302585092994046, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.995732273553991, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}}}]], "Output",
 CellChangeTimes->{3.711013837716453*^9, 3.7110216387635403`*^9, 
  3.711037428731461*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[CapitalDelta]", ",", 
        RowBox[{
         RowBox[{
         "sols", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", 
         RowBox[{"i", ",", ";;", ",", "1"}], "\[RightDoubleBracket]"}]}], 
       "}"}], "\[Transpose]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9"}], 
        "}"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "38", "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(xx\)]\)\>\"", ",", 
      "\"\<E/\!\(\*SubscriptBox[\(\[Kappa]\), \
\(p\)]\)\!\(\*SuperscriptBox[SubscriptBox[\(p\), \(c\)], \(2\)]\)\>\""}], 
     "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", 
      RowBox[{"(", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ")"}], 
      ",", "44"}], "]"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Disk", "[", "]"}], "}"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "8"}]}], "]"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"ColorData", "[", 
     RowBox[{"100", ",", "\"\<ColorList\>\""}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{3.711021645734974*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.0684356, 0.645252, 0.782123], AbsolutePointSize[6], 
     AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
       GraphicsBox[
        {RGBColor[0.0684356, 0.645252, 0.782123], AbsolutePointSize[6], 
         AbsoluteThickness[1.6], DiskBox[{0, 0}]},
        ImageSize->8], {0., 0.}], CompressedData["
1:eJwt03tYk+cZBvAQwimQQEjCySoQiYKWQEWKZZK7U6toBcG6alnUVbROmUrA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      "]]}, 
    {RGBColor[0.98993, 0.699651, 0.0271887], AbsolutePointSize[6], 
     AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
       GraphicsBox[
        {RGBColor[0.98993, 0.699651, 0.0271887], AbsolutePointSize[6], 
         AbsoluteThickness[1.6], DiskBox[{0, 0}]},
        ImageSize->8], {0., 0.}], CompressedData["
1:eJwt03s81/ceB3C3stzy0w8/ieJHVNZqv9xaeVWb0Sa31c6pbHXSbdmJ6uEw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      "]]}, 
    {RGBColor[0.450866, 0.379481, 1.], AbsolutePointSize[6], 
     AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
       GraphicsBox[
        {RGBColor[0.450866, 0.379481, 1.], AbsolutePointSize[6], 
         AbsoluteThickness[1.6], DiskBox[{0, 0}]},
        ImageSize->8], {0., 0.}], CompressedData["
1:eJwt03tUjfkaB/DdVVISu5ShdKOIaWqawznxPUOKMVLDMsZUNCLLSYlRgzhF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      "]]}, 
    {RGBColor[0.369422, 0.7, 0.229826], AbsolutePointSize[6], 
     AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
       GraphicsBox[
        {RGBColor[0.369422, 0.7, 0.229826], AbsolutePointSize[6], 
         AbsoluteThickness[1.6], DiskBox[{0, 0}]},
        ImageSize->8], {0., 0.}], CompressedData["
1:eJwt03k41fkeB/CDZJ1i0BWe5s6NQ6pLTd2eUdM7jzIyM1naruc0LW6U6Frq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      "]]}, 
    {RGBColor[0.942659, 0.463296, 0.151884], AbsolutePointSize[6], 
     AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
       GraphicsBox[
        {RGBColor[0.942659, 0.463296, 0.151884], AbsolutePointSize[6], 
         AbsoluteThickness[1.6], DiskBox[{0, 0}]},
        ImageSize->8], {0., 0.}], CompressedData["
1:eJwt03s01ekaB3Dk1nZGJdXUWsp1qlWry6ixGvI9HEZ1VDOypClpFBUZTut0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      "]]}, 
    {RGBColor[0.214511, 0.528391, 0.957413], AbsolutePointSize[6], 
     AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
       GraphicsBox[
        {RGBColor[0.214511, 0.528391, 0.957413], AbsolutePointSize[6], 
         AbsoluteThickness[1.6], DiskBox[{0, 0}]},
        ImageSize->8], {0., 0.}], CompressedData["
1:eJwt03lUk2cWBnAWYTpu1anoQYUWXACpGxYRR3jEooJ1cGAEKaCDUDZFsB4p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      "]]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, -18.97489855433404},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"E/\\!\\(\\*SubscriptBox[\\(\[Kappa]\\), \
\\(p\\)]\\)\\!\\(\\*SuperscriptBox[SubscriptBox[\\(p\\), \\(c\\)], \
\\(2\\)]\\)\"", TraditionalForm], None}, {
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \\(xx\\)]\\)\"", 
      TraditionalForm], None}},
  FrameStyle->Thickness[Large],
  FrameTicks->{{{{-16.11809565095832, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "7"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.907755278982137, 
       FormBox["0.001`", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.605170185988091, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-18.420680743952367`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-17.72753356339242, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-17.322068455284256`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-17.034386382832476`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-16.811242831518264`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-16.62892127472431, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-16.474770594897052`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-16.34123920227253, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-16.223456166616145`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-15.424948470398375`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-15.01948336229021, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-14.73180128983843, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-14.508657738524219`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-14.326336181730264`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-14.172185501903007`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-14.038654109278484`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-13.9208710736221, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-13.122363377404328`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-12.716898269296165`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-12.429216196844383`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-12.206072645530174`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-12.02375108873622, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.86960040890896, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.736069016284437`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.618285980628055`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.819778284410283`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.41431317630212, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.126631103850338`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.903487552536127, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.721165995742174, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.567015315914915, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.433483923290392, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.315700887634009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-8.517193191416238, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-8.111728083308073, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.824046010856292, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.600902459542082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.418580902748128, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.264430222920869, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.013115794639964, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.214608098422191, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.809142990314028, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.521460917862246, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.298317366548036, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.115995809754082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.961845129926823, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.710530701645918, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.912023005428146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.506557897319982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.659260036932778, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.70805020110221, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.2188758248682006`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Directive[38],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{467.45703125, Automatic},
  LabelStyle->Directive[
    GrayLevel[0], FontFamily -> "Times New Roman", 44],
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1.5}, {-18.65850928024102, 0.9576257135259737}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, {{-16.11809565095832, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "7"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-9.210340371976182, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-6.907755278982137, 
      FormBox["0.001`", TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.605170185988091, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {0., 
      FormBox["1", TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-18.420680743952367`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-17.72753356339242, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-17.322068455284256`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-17.034386382832476`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-16.811242831518264`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-16.62892127472431, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-16.474770594897052`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-16.34123920227253, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-16.223456166616145`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-15.424948470398375`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-15.01948336229021, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-14.73180128983843, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-14.508657738524219`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-14.326336181730264`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-14.172185501903007`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-14.038654109278484`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-13.9208710736221, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-13.122363377404328`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-12.716898269296165`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-12.429216196844383`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-12.206072645530174`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-12.02375108873622, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-11.86960040890896, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-11.736069016284437`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-11.618285980628055`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-10.819778284410283`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-10.41431317630212, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-10.126631103850338`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-9.903487552536127, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-9.721165995742174, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-9.567015315914915, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-9.433483923290392, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-9.315700887634009, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-8.517193191416238, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-8.111728083308073, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-7.824046010856292, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-7.600902459542082, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-7.418580902748128, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-7.264430222920869, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-7.013115794639964, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-6.214608098422191, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-5.809142990314028, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-5.521460917862246, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-5.298317366548036, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-5.115995809754082, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.961845129926823, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.710530701645918, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-3.912023005428146, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-3.506557897319982, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.995732273553991, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.659260036932778, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.916290731874155, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {0.6931471805599453, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.791759469228055, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.302585092994046, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.70805020110221, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.995732273553991, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {3.2188758248682006`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}}}]], "Output",
 CellChangeTimes->{3.711021646088759*^9, 
  3.711037441410561*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[CapitalDelta]", ",", 
        RowBox[{
         RowBox[{
         "sols", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", 
         RowBox[{"i", ",", ";;", ",", "1"}], "\[RightDoubleBracket]"}]}], 
       "}"}], "\[Transpose]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9"}], 
        "}"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "38", "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(yy\)]\)\>\"", ",", 
      "\"\<E/\!\(\*SubscriptBox[\(\[Kappa]\), \
\(P\)]\)\!\(\*SubscriptBox[\(P\), \(0\)]\)\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", 
      RowBox[{"(", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ")"}], 
      ",", "44"}], "]"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Disk", "[", "]"}], "}"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "10"}]}], "]"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"ColorData", "[", 
     RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.02", ",", "2"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.85"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.711021658175275*^9, {3.711037464257563*^9, 3.7110374692012987`*^9}, {
   3.7110375027146997`*^9, 3.711037581989779*^9}, {3.7110377027328053`*^9, 
   3.711037727749264*^9}, {3.711038602875498*^9, 3.711038609826371*^9}, {
   3.722294922712583*^9, 3.722294925937338*^9}, {3.722294965261723*^9, 
   3.722294965322116*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
     AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
       GraphicsBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
         AbsoluteThickness[1.6], DiskBox[{0, 0}]},
        ImageSize->10], {0., 0.}], CompressedData["
1:eJw103lUlOcVBvBhVgZmBiLQACIUQVnsSVw4QtD4oFGsGvQIhCORhELFpSKL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      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
     AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
       GraphicsBox[
        {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
         AbsoluteThickness[1.6], DiskBox[{0, 0}]},
        ImageSize->10], {0., 0.}], CompressedData["
1:eJw103lYU2cWBnACGEhIqMW9VHgEqijTqrhAy8BLVaAVxGUoQ1tqFUEEhgJT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      "]]}, 
    {RGBColor[0.560181, 0.691569, 0.194885], AbsolutePointSize[6], 
     AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
       GraphicsBox[
        {RGBColor[0.560181, 0.691569, 0.194885], AbsolutePointSize[6], 
         AbsoluteThickness[1.6], DiskBox[{0, 0}]},
        ImageSize->10], {0., 0.}], CompressedData["
1:eJw103lUlPUaB3D2fSbLfQORCsquIpDLcfnaEUXDc7hooUMgpQJmBIMaCg4Z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      "]]}, 
    {RGBColor[0.922526, 0.385626, 0.209179], AbsolutePointSize[6], 
     AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
       GraphicsBox[
        {RGBColor[0.922526, 0.385626, 0.209179], AbsolutePointSize[6], 
         AbsoluteThickness[1.6], DiskBox[{0, 0}]},
        ImageSize->10], {0., 0.}], CompressedData["
1:eJw103tclFUaB3AuIgFCaoDoCkJpQouXFgGBtV+SSRqQYrJpiK0UmCKXNVdS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      "]]}, 
    {RGBColor[0.528488, 0.470624, 0.701351], AbsolutePointSize[6], 
     AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
       GraphicsBox[
        {RGBColor[0.528488, 0.470624, 0.701351], AbsolutePointSize[6], 
         AbsoluteThickness[1.6], DiskBox[{0, 0}]},
        ImageSize->10], {0., 0.}], CompressedData["
1:eJwt03lUU2caBvDIYgHHSrUVRxS1TNtobZk21Cogj9Ui0lo3XCja6qCoHEcM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      "]]}, 
    {RGBColor[0.772079, 0.431554, 0.102387], AbsolutePointSize[6], 
     AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
       GraphicsBox[
        {RGBColor[0.772079, 0.431554, 0.102387], AbsolutePointSize[6], 
         AbsoluteThickness[1.6], DiskBox[{0, 0}]},
        ImageSize->10], {0., 0.}], CompressedData["
1:eJwt03tYlHUWB3AaECMvoy3aqgkFFUKURmqh6BfbFoGAR0AlN0LFkBZRAZNV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      "]]}, {}}, {}},
  AspectRatio->0.85,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, -3.8889971544982056`},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"E/\\!\\(\\*SubscriptBox[\\(\[Kappa]\\), \
\\(P\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \\(0\\)]\\)\"", TraditionalForm], 
     None}, {
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \\(yy\\)]\\)\"", 
      TraditionalForm], None}},
  FrameStyle->Thickness[Large],
  FrameTicks->{{{{-2.995732273553991, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.05\"", 0.05, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.10\"", 0.1, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.50\"", 0.5, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.605170185988091, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.912023005428146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.506557897319982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.659260036932778, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.70805020110221, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Directive[38],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{544.26953125, Automatic},
  LabelStyle->Directive[
    GrayLevel[0], FontFamily -> "Times New Roman", 44],
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 1}, {-3.912023005428146, 
      Log[2]}}, {{0, 1}, {-3.912023005428146, 0.6931471805599453}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, {{-2.995732273553991, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.05\"", 0.05, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.10\"", 0.1, AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.50\"", 0.5, AutoDelete -> True], NumberForm[#, {
          DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {0., 
      FormBox["1", TraditionalForm], {0.01, 0.}, {
       AbsoluteThickness[0.1]}}, {-4.605170185988091, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-3.912023005428146, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-3.506557897319982, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.659260036932778, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.916290731874155, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {0.6931471805599453, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.791759469228055, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.302585092994046, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.70805020110221, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}, {2.995732273553991, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[{0, 0}]], TraditionalForm], {0.005, 0.}, {
       AbsoluteThickness[0.1]}}}}]], "Output",
 CellChangeTimes->{
  3.711021658611575*^9, {3.7110374554418983`*^9, 3.711037483565041*^9}, {
   3.7110375349553833`*^9, 3.711037582241671*^9}, {3.7110377091089373`*^9, 
   3.711037728246613*^9}, {3.711038603612792*^9, 3.711038610457451*^9}, {
   3.722294910986616*^9, 3.722294926156229*^9}, 
   3.722294965959041*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[CapitalDelta]", "\[LeftDoubleBracket]", 
         RowBox[{
          FractionBox[
           RowBox[{"Length", "[", "\[CapitalDelta]", "]"}], "10"], ";;", 
          RowBox[{"Length", "[", "\[CapitalDelta]", "]"}], ";;", 
          FractionBox[
           RowBox[{"Length", "[", "\[CapitalDelta]", "]"}], "10"]}], 
         "\[RightDoubleBracket]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{
            SubscriptBox["\[PartialD]", 
             RowBox[{"x", "\[InvisibleComma]", "x"}]], 
            RowBox[{"Fit", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"\[CapitalDelta]", ",", 
                  RowBox[{
                   RowBox[{
                   "sols", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", 
                   RowBox[{"i", ",", ";;", ",", "1"}], 
                   "\[RightDoubleBracket]"}]}], "}"}], "\[Transpose]"}], 
               "\[LeftDoubleBracket]", 
               RowBox[{";;", "5"}], "\[RightDoubleBracket]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "x", ",", 
                SuperscriptBox["x", "2"]}], "}"}], ",", "x"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}]}], "}"}], 
      "\[Transpose]"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[CapitalDelta]", "\[LeftDoubleBracket]", 
         RowBox[{
          FractionBox[
           RowBox[{"Length", "[", "\[CapitalDelta]", "]"}], "10"], ";;", 
          RowBox[{"Length", "[", "\[CapitalDelta]", "]"}], ";;", 
          FractionBox[
           RowBox[{"Length", "[", "\[CapitalDelta]", "]"}], "10"]}], 
         "\[RightDoubleBracket]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{
            SubscriptBox["\[PartialD]", 
             RowBox[{"x", "\[InvisibleComma]", "x"}]], 
            RowBox[{"Fit", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"\[CapitalDelta]", ",", 
                  RowBox[{
                   RowBox[{
                   "sols", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", 
                   RowBox[{"i", ",", ";;", ",", "1"}], 
                   "\[RightDoubleBracket]"}]}], "}"}], "\[Transpose]"}], 
               "\[LeftDoubleBracket]", 
               RowBox[{";;", "5"}], "\[RightDoubleBracket]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "x", ",", 
                SuperscriptBox["x", "2"]}], "}"}], ",", "x"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}]}], "}"}], 
      "\[Transpose]"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[CapitalDelta]", "\[LeftDoubleBracket]", 
         RowBox[{
          FractionBox[
           RowBox[{"Length", "[", "\[CapitalDelta]", "]"}], "10"], ";;", 
          RowBox[{"Length", "[", "\[CapitalDelta]", "]"}], ";;", 
          FractionBox[
           RowBox[{"Length", "[", "\[CapitalDelta]", "]"}], "10"]}], 
         "\[RightDoubleBracket]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{
            SubscriptBox["\[PartialD]", 
             RowBox[{"x", "\[InvisibleComma]", "x"}]], 
            RowBox[{"Fit", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"\[CapitalDelta]", ",", 
                  RowBox[{
                   RowBox[{
                   "sols", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", 
                   RowBox[{"i", ",", ";;", ",", "1"}], 
                   "\[RightDoubleBracket]"}]}], "}"}], "\[Transpose]"}], 
               "\[LeftDoubleBracket]", 
               RowBox[{";;", "5"}], "\[RightDoubleBracket]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "x", ",", 
                SuperscriptBox["x", "2"]}], "}"}], ",", "x"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}]}], "}"}], 
      "\[Transpose]"}]}], "}"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "38", "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(yy\)]\)\>\"", ",", 
      "\"\<Y\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", 
      RowBox[{"(", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ")"}], 
      ",", "38"}], "]"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Disk", "[", "]"}], "}"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "12"}]}], "]"}]}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"ColorData", "[", 
     RowBox[{"100", ",", "\"\<ColorList\>\""}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.711008226000484*^9, 3.7110082474589653`*^9}, {
  3.711009034745328*^9, 3.711009074746192*^9}, {3.711010430741107*^9, 
  3.7110104482367153`*^9}, {3.71101055499372*^9, 3.711010565266405*^9}, {
  3.711010608485909*^9, 3.7110106406866903`*^9}, {3.7110137394292192`*^9, 
  3.711013741700675*^9}, {3.711021690921795*^9, 3.711021714202551*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, 
     {RGBColor[0.0684356, 0.645252, 0.782123], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], 
      LineBox[{{0.15, 0.0584167748245509}, {0.3, 0.058416774823775976`}, {
       0.45, 0.05841677482115872}, {0.6, 0.30998988518256354`}, {0.75, 
       0.34385412498091994`}, {0.9, 0.3687561587673458}, {1.05, 
       0.38955466829150726`}, {1.2, 0.40819880310601386`}, {1.35, 
       0.4253354174341578}, {1.5, 0.4413524861623285}}]}, 
     {RGBColor[0.98993, 0.699651, 0.0271887], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], 
      LineBox[{{0.15, 0.001151265867821826}, {0.3, 0.0011512658673124084`}, {
       0.45, 0.0011512658688424533`}, {0.6, 0.0011512658685673227`}, {0.75, 
       0.0011512658684427039`}, {0.9, 0.0011512658688437839`}, {1.05, 
       0.8538067327537963}, {1.2, 0.8965177594375074}, {1.35, 
       0.9374206560110244}, {1.5, 0.9756918349602209}}]}, 
     {RGBColor[0.450866, 0.379481, 1.], PointSize[0.012833333333333334`], 
      AbsoluteThickness[1.6], 
      LineBox[{{0.15, 0.10162487422907605`}, {0.3, 0.101624874231323}, {0.45, 
       0.10162487423158191`}, {0.6, 0.10162487423230711`}, {0.75, 
       0.10162487423129501`}, {0.9, 0.6590931176670706}, {1.05, 
       1.0543790089770457`}, {1.2, 1.1056735045382053`}, {1.35, 
       1.1528897929917874`}, {1.5, 1.1960797207404568`}}]}}, {
     {RGBColor[0.0684356, 0.645252, 0.782123], AbsolutePointSize[6], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        GraphicsBox[
         {RGBColor[0.0684356, 0.645252, 0.782123], AbsolutePointSize[6], 
          AbsoluteThickness[1.6], DiskBox[{0, 0}]},
         ImageSize->12], {0., 0.}], {{{0.15, 0.0584167748245509}}, {{0.3, 
       0.058416774823775976`}}, {{0.45, 0.05841677482115872}}, {{0.6, 
       0.30998988518256354`}}, {{0.75, 0.34385412498091994`}}, {{0.9, 
       0.3687561587673458}}, {{1.05, 0.38955466829150726`}}, {{1.2, 
       0.40819880310601386`}}, {{1.35, 0.4253354174341578}}, {{1.5, 
       0.4413524861623285}}}]}, 
     {RGBColor[0.98993, 0.699651, 0.0271887], AbsolutePointSize[6], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        GraphicsBox[
         {RGBColor[0.98993, 0.699651, 0.0271887], AbsolutePointSize[6], 
          AbsoluteThickness[1.6], DiskBox[{0, 0}]},
         ImageSize->12], {0., 0.}], {{{0.15, 0.001151265867821826}}, {{0.3, 
       0.0011512658673124084`}}, {{0.45, 0.0011512658688424533`}}, {{0.6, 
       0.0011512658685673227`}}, {{0.75, 0.0011512658684427039`}}, {{0.9, 
       0.0011512658688437839`}}, {{1.05, 0.8538067327537963}}, {{1.2, 
       0.8965177594375074}}, {{1.35, 0.9374206560110244}}, {{1.5, 
       0.9756918349602209}}}]}, 
     {RGBColor[0.450866, 0.379481, 1.], AbsolutePointSize[6], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        GraphicsBox[
         {RGBColor[0.450866, 0.379481, 1.], AbsolutePointSize[6], 
          AbsoluteThickness[1.6], DiskBox[{0, 0}]},
         ImageSize->12], {0., 0.}], {{{0.15, 0.10162487422907605`}}, {{0.3, 
       0.101624874231323}}, {{0.45, 0.10162487423158191`}}, {{0.6, 
       0.10162487423230711`}}, {{0.75, 0.10162487423129501`}}, {{0.9, 
       0.6590931176670706}}, {{1.05, 1.0543790089770457`}}, {{1.2, 
       1.1056735045382053`}}, {{1.35, 1.1528897929917874`}}, {{1.5, 
       1.1960797207404568`}}}]}, {}}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"Y\"", TraditionalForm], None}, {
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \\(yy\\)]\\)\"", 
      TraditionalForm], None}},
  FrameStyle->Thickness[Large],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Directive[38],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{489.01953125, Automatic},
  LabelStyle->Directive[
    GrayLevel[0], FontFamily -> "Times New Roman", 38],
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1.5}, {0, 1.1960797207404568`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.711008243371358*^9, 3.711008248457162*^9}, {
   3.711009041609625*^9, 3.7110090753963747`*^9}, 3.7110104491414137`*^9, 
   3.711010566083893*^9, {3.71101061189684*^9, 3.71101064109251*^9}, 
   3.711013792364691*^9, {3.711021700738924*^9, 3.711021715268729*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.712582677605248*^9, 3.712582678015274*^9}}],

Cell[TextData[StyleBox["Continum mechanics of cellular tissues\nExample: A \
hexagonal cellular tissue on a cylinder, with non uniform shape parameter or \
rigidities",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.685788031086295*^9, 3.685788038678837*^9}, {
  3.712582020152473*^9, 3.712582023886949*^9}, {3.728605848757024*^9, 
  3.7286058622359037`*^9}, {3.7286082723370247`*^9, 3.7286082856247253`*^9}, {
  3.728608365745187*^9, 3.728608393907799*^9}, {3.728610446302575*^9, 
  3.728610453350883*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0]],

Cell["\<\
We assume an infinite celular tissue confined to a cylindrical geometry, \
uniform along the \[Theta] direction, but not necessarily uniform along the z \
direction. \
\>", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788243320212*^9}, 
   3.6857962447173223`*^9, {3.712582032727222*^9, 3.712582055088222*^9}, {
   3.728605868483922*^9, 3.728605879892003*^9}, {3.728605969783594*^9, 
   3.728606028300982*^9}, {3.728606302605047*^9, 3.728606359210319*^9}, {
   3.728608409427367*^9, 3.728608446313386*^9}, {3.7286104776195*^9, 
   3.7286104786168337`*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.728606328301262*^9, 3.728606329001416*^9}}],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzsvQd0G1eWrguAAJFBBBIgiEwQIAnmnHMmFSgqkxIlKmdZOVqSlSXLyrZs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    "], {{0, 338}, {450, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{450, 338},
  PlotRange->{{0, 450}, {0, 338}}]], "Input"],

Cell["\<\
We switch to \[OpenCurlyDoubleQuote]cartesian coordinates where y is the \
circular direction of the cylinder, and x is the main axis direction.\
\>", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788243320212*^9}, 
   3.6857962447173223`*^9, {3.712582032727222*^9, 3.712582055088222*^9}, {
   3.728605868483922*^9, 3.728605879892003*^9}, {3.728605969783594*^9, 
   3.728606028300982*^9}, {3.728606302605047*^9, 3.728606359210319*^9}, {
   3.728608409427367*^9, 3.7286085007799377`*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.7220932611385813`*^9, 3.722093261676352*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input"],

Cell["The actual metric", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788243320212*^9}, 
   3.6857962447173223`*^9, {3.712582032727222*^9, 3.712582055088222*^9}, {
   3.728605868483922*^9, 3.728605879892003*^9}, {3.728605969783594*^9, 
   3.728606057206147*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", " ", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"a11", "[", "x", "]"}], 
       RowBox[{"a12", "[", "x", "]"}]},
      {
       RowBox[{"a12", "[", "x", "]"}], 
       RowBox[{"a22", "[", "x", "]"}]}
     }], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.672919986168517*^9, 3.672919991864193*^9}, {
   3.685635708588295*^9, 3.685635750031475*^9}, {3.685635784940131*^9, 
   3.6856358225810347`*^9}, {3.685636645507853*^9, 3.685636707618271*^9}, {
   3.685735930645904*^9, 3.685735938453124*^9}, {3.685736057854224*^9, 
   3.685736102874269*^9}, {3.6857361604234247`*^9, 3.685736190541375*^9}, {
   3.68573633273779*^9, 3.685736334022271*^9}, {3.6857364347054234`*^9, 
   3.6857364371204557`*^9}, {3.6857431921797533`*^9, 3.685743195051332*^9}, {
   3.685788256398596*^9, 3.685788256818406*^9}, {3.722091588872035*^9, 
   3.722091602061442*^9}, 3.722091821434157*^9}],

Cell[TextData[{
 "The cylindrical geometry fixes ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", "22"], TraditionalForm]],
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788243320212*^9}, 
   3.6857962447173223`*^9, {3.712582032727222*^9, 3.712582055088222*^9}, {
   3.728605868483922*^9, 3.728605879892003*^9}, {3.728605969783594*^9, 
   3.7286060837749977`*^9}, {3.728606118500677*^9, 3.72860611960319*^9}, {
   3.72860853241951*^9, 3.728608541288072*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell["Uniformity along y requires a12=0 hence", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788243320212*^9}, 
   3.6857962447173223`*^9, {3.712582032727222*^9, 3.712582055088222*^9}, {
   3.728605868483922*^9, 3.728605879892003*^9}, {3.728605969783594*^9, 
   3.7286060837749977`*^9}, {3.728606118500677*^9, 3.728606140972198*^9}, {
   3.728608307170115*^9, 3.728608308353017*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", " ", "=", 
   RowBox[{
    SuperscriptBox["\[Alpha]P", "2"], 
    RowBox[{"(", GridBox[{
       {
        RowBox[{"a11", "[", "x", "]"}], "0"},
       {"0", "c0"}
      }], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.672919986168517*^9, 3.672919991864193*^9}, {
  3.685635708588295*^9, 3.685635750031475*^9}, {3.685635784940131*^9, 
  3.6856358225810347`*^9}, {3.685636645507853*^9, 3.685636707618271*^9}, {
  3.685735930645904*^9, 3.685735938453124*^9}, {3.685736057854224*^9, 
  3.685736102874269*^9}, {3.6857361604234247`*^9, 3.685736190541375*^9}, {
  3.68573633273779*^9, 3.685736334022271*^9}, {3.6857364347054234`*^9, 
  3.6857364371204557`*^9}, {3.6857431921797533`*^9, 3.685743195051332*^9}, {
  3.685788256398596*^9, 3.685788256818406*^9}, {3.722091588872035*^9, 
  3.722091602061442*^9}, {3.722091821434157*^9, 3.72209184203966*^9}, {
  3.7220925728804703`*^9, 3.722092573408148*^9}, {3.722092707690939*^9, 
  3.722092710953668*^9}, {3.722093270553925*^9, 3.722093271638238*^9}, {
  3.72860073329496*^9, 3.728600734028157*^9}, {3.728606906590279*^9, 
  3.7286069402787867`*^9}}],

Cell["The shape vectors", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.6857882721774406`*^9}, {
   3.69324986325587*^9, 3.693249886294177*^9}, {3.7095504622147093`*^9, 
   3.709550482094901*^9}, 3.7125820793478727`*^9, {3.728606166516705*^9, 
   3.728606178509698*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pk", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"2", 
         FractionBox["\[Pi]", "pk"], "i"}], "]"}], ",", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", 
         FractionBox["\[Pi]", "pk"], "i"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", 
       RowBox[{"pk", "-", "1"}]}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.722091892814837*^9, 3.722091922488174*^9}, {
   3.72860402609748*^9, 3.728604041690147*^9}, 3.728604244893651*^9, 
   3.7286043063665543`*^9, 3.728608315466292*^9}],

Cell["\<\
The target metrics families that preserve area and perimeter  (\[Epsilon]P \
and \[Epsilon]A are the prameters characterizing these sets) \
\>", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.6857882721774406`*^9}, {
   3.69324986325587*^9, 3.693249886294177*^9}, {3.7095504622147093`*^9, 
   3.709550482094901*^9}, 3.7125820793478727`*^9, {3.728606166516705*^9, 
   3.728606211718759*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"abarP", " ", "=", " ", 
    RowBox[{
     SuperscriptBox["\[Alpha]P", "2"], 
     RowBox[{"(", GridBox[{
        {
         RowBox[{" ", 
          SuperscriptBox["\[Epsilon]P", "2"]}], "0"},
        {"0", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"2", " ", "\[Epsilon]P"}]}], ")"}]}
       }], ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"abarA", " ", "=", " ", 
   RowBox[{"\[Alpha]A", 
    RowBox[{"(", GridBox[{
       {
        RowBox[{" ", "\[Epsilon]A"}], "0"},
       {"0", 
        FractionBox["1", "\[Epsilon]A"]}
      }], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.693249918081316*^9, 3.693249949610525*^9}, {
   3.6947342822775507`*^9, 3.694734307460421*^9}, 3.706634395497497*^9, {
   3.710774119511134*^9, 3.710774125974029*^9}, {3.710868593794162*^9, 
   3.710868600423399*^9}}],

Cell["The inverse metrics", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788309025259*^9}, {
   3.685788342130999*^9, 3.685788382557002*^9}, {3.685790344998458*^9, 
   3.6857903861599293`*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"abarPup", " ", "=", " ", 
   RowBox[{"Inverse", "[", "abarP", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"abarAup", " ", "=", " ", 
   RowBox[{"Inverse", "[", "abarA", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aup", " ", "=", " ", 
   RowBox[{"Inverse", "[", "a", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.67292008284799*^9, 3.672920091958659*^9}, {
  3.685635758880138*^9, 3.685635779680603*^9}, {3.685635826444919*^9, 
  3.685635830469486*^9}}],

Cell["\<\
The elastic tensors (with the corresponding perimeter and area rigidities) \
\>", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788309025259*^9}, {
   3.685788342130999*^9, 3.685788382557002*^9}, {3.685790344998458*^9, 
   3.685790363015284*^9}, {3.685790393776671*^9, 3.685790397912574*^9}, {
   3.704376202545081*^9, 3.704376216489346*^9}, {3.712582101481991*^9, 
   3.712582115153986*^9}, 3.7286062415299683`*^9},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Nu]P", " ", "=", " ", 
   FractionBox["1", "3"]}], ";", 
  RowBox[{"\[Nu]A", " ", "=", " ", 
   FractionBox["1", "2"]}], ";"}]], "Input",
 CellChangeTimes->{{3.710774070734064*^9, 3.710774077286932*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"APup", " ", "=", " ", 
   RowBox[{"Simplify", "[", " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       FractionBox["\[Kappa]P", 
        RowBox[{"1", "+", "\[Nu]P"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["\[Nu]P", 
           RowBox[{"1", "-", "\[Nu]P"}]], " ", 
          RowBox[{"abarPup", "[", 
           RowBox[{"[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}], 
          RowBox[{"abarPup", "[", 
           RowBox[{"[", 
            RowBox[{"\[Gamma]", ",", "\[Delta]"}], "]"}], "]"}]}], "+", " ", 
         RowBox[{
          RowBox[{"abarPup", "[", 
           RowBox[{"[", 
            RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], "]"}], 
          RowBox[{"abarPup", "[", 
           RowBox[{"[", 
            RowBox[{"\[Beta]", ",", "\[Delta]"}], "]"}], "]"}]}]}], ")"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Gamma]", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Delta]", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AAup", " ", "=", " ", 
   RowBox[{"Simplify", "[", " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       FractionBox["\[Kappa]A", 
        RowBox[{"1", "+", "\[Nu]A"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["\[Nu]A", 
           RowBox[{"1", "-", "\[Nu]A"}]], " ", 
          RowBox[{"abarAup", "[", 
           RowBox[{"[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}], 
          RowBox[{"abarAup", "[", 
           RowBox[{"[", 
            RowBox[{"\[Gamma]", ",", "\[Delta]"}], "]"}], "]"}]}], "+", " ", 
         RowBox[{
          RowBox[{"abarAup", "[", 
           RowBox[{"[", 
            RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], "]"}], 
          RowBox[{"abarAup", "[", 
           RowBox[{"[", 
            RowBox[{"\[Beta]", ",", "\[Delta]"}], "]"}], "]"}]}]}], ")"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Gamma]", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Delta]", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.672920097167767*^9, 3.6729201055599413`*^9}, {
  3.685635838403253*^9, 3.685635891591775*^9}, {3.710774062935363*^9, 
  3.710774065535244*^9}}],

Cell["\<\
The perimeter and area stretching energies normalized by perimeter rigidity, \
and written in terms of incompatibility \[Xi] and rigidities ratio \[Zeta]\
\>", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788309025259*^9}, {
   3.685788342130999*^9, 3.685788382557002*^9}, {3.685790344998458*^9, 
   3.685790363015284*^9}, {3.685790407825108*^9, 3.685790411329431*^9}, {
   3.692884812433345*^9, 3.6928848148245707`*^9}, {3.704376238205122*^9, 
   3.704376248078108*^9}, 3.710780046697597*^9, {3.71081294955094*^9, 
   3.7108129578702583`*^9}, {3.7108698927048388`*^9, 3.710869894672862*^9}, 
   3.711028382916236*^9, {3.71258212732408*^9, 3.7125821707800407`*^9}, {
   3.71258221554461*^9, 3.712582249750889*^9}, 3.722092453988346*^9, {
   3.7220925339750423`*^9, 3.7220925361584682`*^9}, 3.728238696117485*^9, {
   3.728240090995998*^9, 3.7282400945721617`*^9}, {3.728606262762059*^9, 
   3.728606285929287*^9}, {3.728608328274654*^9, 3.7286083289377203`*^9}, {
   3.728610568182637*^9, 3.728610570339368*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[BoxData[
 RowBox[{
  RowBox[{"EP", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         FractionBox["1", 
          RowBox[{" ", 
           RowBox[{"\[Alpha]P", " ", "\[Kappa]P"}]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"\[Alpha]", "=", "1"}], "2"], 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"\[Beta]", "=", "1"}], "2"], 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"\[Gamma]", "=", "1"}], "2"], 
               RowBox[{
                UnderoverscriptBox["\[Sum]", 
                 RowBox[{"\[Delta]", "=", "1"}], "2"], 
                RowBox[{
                 FractionBox["1", "2"], 
                 RowBox[{"APup", "[", 
                  RowBox[{"[", 
                   RowBox[{
                   "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", 
                    "\[Delta]"}], "]"}], "]"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"a", "[", 
                    RowBox[{"[", 
                    RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}], " ", 
                   "-", " ", 
                   RowBox[{"abarP", "[", 
                    RowBox[{"[", 
                    RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}]}], 
                  ")"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"a", "[", 
                    RowBox[{"[", 
                    RowBox[{"\[Gamma]", ",", "\[Delta]"}], "]"}], "]"}], " ", 
                   "-", " ", 
                   RowBox[{"abarP", "[", 
                    RowBox[{"[", 
                    RowBox[{"\[Gamma]", ",", "\[Delta]"}], "]"}], "]"}]}], 
                  ")"}]}]}]}]}]}], ")"}], "pk", " ", "\[Alpha]P"}], " ", 
          ")"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"\[Kappa]A", "\[Rule]", " ", 
         RowBox[{
          FractionBox[
           RowBox[{"pk", " ", "\[Alpha]P", "  ", "\[Kappa]P", " "}], 
           "\[Alpha]A"], 
          RowBox[{"\[Zeta]", "[", "x", "]"}]}]}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]A", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"\[Xi]", "[", "x", "]"}], " ", 
        SuperscriptBox["\[Alpha]P", "2"]}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.722093298677844*^9, {3.7220933384190807`*^9, 3.722093338785557*^9}, {
   3.728240062301447*^9, 3.728240065108697*^9}, 3.728240103705852*^9, {
   3.72860428574148*^9, 3.728604302044495*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EA", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         FractionBox["1", 
          RowBox[{" ", 
           RowBox[{"\[Alpha]P", " ", "\[Kappa]P"}]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"\[Alpha]", "=", "1"}], "2"], 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"\[Beta]", "=", "1"}], "2"], 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"\[Gamma]", "=", "1"}], "2"], 
               RowBox[{
                UnderoverscriptBox["\[Sum]", 
                 RowBox[{"\[Delta]", "=", "1"}], "2"], 
                RowBox[{
                 FractionBox["1", "2"], 
                 RowBox[{"AAup", "[", 
                  RowBox[{"[", 
                   RowBox[{
                   "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", 
                    "\[Delta]"}], "]"}], "]"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"a", "[", 
                    RowBox[{"[", 
                    RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}], " ", 
                   "-", " ", 
                   RowBox[{"abarA", "[", 
                    RowBox[{"[", 
                    RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}]}], 
                  ")"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"a", "[", 
                    RowBox[{"[", 
                    RowBox[{"\[Gamma]", ",", "\[Delta]"}], "]"}], "]"}], " ", 
                   "-", " ", 
                   RowBox[{"abarA", "[", 
                    RowBox[{"[", 
                    RowBox[{"\[Gamma]", ",", "\[Delta]"}], "]"}], "]"}]}], 
                  ")"}]}]}]}]}]}], ")"}], "\[Alpha]A"}], ")"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"\[Kappa]A", "\[Rule]", " ", 
         RowBox[{
          FractionBox[
           RowBox[{"pk", " ", "\[Alpha]P", "  ", "\[Kappa]P", " "}], 
           "\[Alpha]A"], 
          RowBox[{"\[Zeta]", "[", "x", "]"}]}]}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]A", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"\[Xi]", "[", "x", "]"}], " ", 
        SuperscriptBox["\[Alpha]P", "2"]}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.722093342345972*^9, 3.722093342769801*^9}, {
  3.7282401073925247`*^9, 3.728240116882165*^9}, {3.728604318581974*^9, 
  3.728604318645267*^9}}],

Cell["Minimizing the total energy", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788309025259*^9}, {
   3.685788342130999*^9, 3.685788382557002*^9}, {3.685790344998458*^9, 
   3.685790363015284*^9}, {3.685796293385602*^9, 3.685796339433856*^9}, {
   3.704376151463888*^9, 3.704376160192037*^9}, 3.708014797494067*^9, 
   3.7086130431185513`*^9, {3.709550289007244*^9, 3.709550289351261*^9}, {
   3.709550491336244*^9, 3.7095504946720037`*^9}, {3.710774044888927*^9, 
   3.710774048774069*^9}, {3.7125820738409433`*^9, 3.7125820748168793`*^9}, {
   3.728606396955288*^9, 3.7286064107945642`*^9}, {3.7286105840689373`*^9, 
   3.728610586271052*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[BoxData[
 RowBox[{
  RowBox[{"sola11", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        SubscriptBox["\[PartialD]", 
         RowBox[{"a11", "[", "x", "]"}]], 
        RowBox[{"(", 
         RowBox[{"EA", " ", "+", " ", "EP"}], ")"}]}], "]"}], "\[Equal]", 
      "0"}], ",", 
     RowBox[{"a11", "[", "x", "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.728608817879786*^9, 3.728608819568137*^9}, {
  3.728608854958941*^9, 3.728608876496059*^9}, {3.728608954144719*^9, 
  3.728608956686833*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sol\[Epsilon]A", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        SubscriptBox["\[PartialD]", "\[Epsilon]A"], 
        RowBox[{"FullSimplify", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"EA", " ", "+", " ", "EP"}], ")"}], "/.", 
          RowBox[{
          "sola11", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
         "]"}]}], "]"}], "\[Equal]", "0"}], ",", "\[Epsilon]A"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.728608893878023*^9, 3.728608992819867*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sol\[Epsilon]P", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        SubscriptBox["\[PartialD]", "\[Epsilon]P"], 
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"EA", " ", "+", " ", "EP"}], ")"}], "/.", 
            RowBox[{
            "sola11", "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}]}], "]"}], "/.", 
          RowBox[{
          "sol\[Epsilon]A", "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}]}], "]"}]}], "]"}], "\[Equal]", "0"}], 
     ",", "\[Epsilon]P"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.728609421616909*^9, 3.7286094325976467`*^9}, 
   3.728609503329092*^9, {3.728609541112618*^9, 3.7286095750322*^9}}],

Cell["Example: uniform \[Zeta], spatially varying \[Xi],", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788309025259*^9}, {
   3.685788342130999*^9, 3.685788382557002*^9}, {3.685790344998458*^9, 
   3.685790363015284*^9}, {3.685796293385602*^9, 3.685796339433856*^9}, {
   3.704376151463888*^9, 3.704376160192037*^9}, 3.708014797494067*^9, 
   3.7086130431185513`*^9, {3.709550289007244*^9, 3.709550289351261*^9}, {
   3.709550491336244*^9, 3.7095504946720037`*^9}, {3.710774044888927*^9, 
   3.710774048774069*^9}, {3.7125820738409433`*^9, 3.7125820748168793`*^9}, {
   3.728606396955288*^9, 3.7286064107945642`*^9}, {3.7286105840689373`*^9, 
   3.728610586271052*^9}, {3.728610714331943*^9, 3.7286107559237328`*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[BoxData[
 RowBox[{
  RowBox[{"c0", "=", "1"}], ";", 
  RowBox[{
   RowBox[{"\[Xi]", "[", "x_", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{"4", " ", "+", " ", 
     RowBox[{"ArcTan", "[", "x", "]"}]}], ")"}]}], ";", 
  RowBox[{
   RowBox[{"\[Zeta]", "[", "x_", "]"}], "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.728607621760572*^9, 3.728607641035193*^9}, {
  3.7286097312545443`*^9, 3.728609749028228*^9}}],

Cell["Target metric of the perimeter part", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788309025259*^9}, {
   3.685788342130999*^9, 3.685788382557002*^9}, {3.685790344998458*^9, 
   3.685790363015284*^9}, {3.685796293385602*^9, 3.685796339433856*^9}, {
   3.704376151463888*^9, 3.704376160192037*^9}, 3.708014797494067*^9, 
   3.7086130431185513`*^9, {3.709550289007244*^9, 3.709550289351261*^9}, {
   3.709550491336244*^9, 3.7095504946720037`*^9}, {3.710774044888927*^9, 
   3.710774048774069*^9}, {3.7125820738409433`*^9, 3.7125820748168793`*^9}, {
   3.728606396955288*^9, 3.7286064107945642`*^9}, {3.7286105840689373`*^9, 
   3.728610586271052*^9}, {3.728610714331943*^9, 3.7286107559237328`*^9}, {
   3.728610792802958*^9, 3.728610800308311*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Epsilon]P", "/.", 
      RowBox[{
      "sol\[Epsilon]P", "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}]}], ",", 
     RowBox[{
      SqrtBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"2", " ", "\[Epsilon]P"}]}], ")"}]], "/.", 
      RowBox[{
      "sol\[Epsilon]P", "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.728609759454297*^9, 3.7286098516644*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJwt2Hk0lc8fB/DLJcu13iyXRNwiWynrFzWjvklRVCJLshQqEcqWkMRXi5Sl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      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJwt2Hk0Vd/7B/B7XcPNJa5klrihUIaQovZuMBRKCYUMCU1fESUqU0WGJESF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      "]]}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.968},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{-10, 10}, {0.9689729912211863, 1.0305456711419334`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7286097215350103`*^9, 3.728609818071039*^9}, 
   3.7286098539420547`*^9, 3.728609906785283*^9}]
}, Open  ]],

Cell["Target metric of the area part", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788309025259*^9}, {
   3.685788342130999*^9, 3.685788382557002*^9}, {3.685790344998458*^9, 
   3.685790363015284*^9}, {3.685796293385602*^9, 3.685796339433856*^9}, {
   3.704376151463888*^9, 3.704376160192037*^9}, 3.708014797494067*^9, 
   3.7086130431185513`*^9, {3.709550289007244*^9, 3.709550289351261*^9}, {
   3.709550491336244*^9, 3.7095504946720037`*^9}, {3.710774044888927*^9, 
   3.710774048774069*^9}, {3.7125820738409433`*^9, 3.7125820748168793`*^9}, {
   3.728606396955288*^9, 3.7286064107945642`*^9}, {3.7286105840689373`*^9, 
   3.728610586271052*^9}, {3.728610714331943*^9, 3.7286107559237328`*^9}, {
   3.728610792802958*^9, 3.728610816316571*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Epsilon]A", "/.", 
         RowBox[{
         "sol\[Epsilon]A", "\[LeftDoubleBracket]", "1", 
          "\[RightDoubleBracket]"}]}], ")"}], "/.", 
       RowBox[{
       "sol\[Epsilon]P", "\[LeftDoubleBracket]", "2", 
        "\[RightDoubleBracket]"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "\[Epsilon]A"], "/.", 
         RowBox[{
         "sol\[Epsilon]A", "\[LeftDoubleBracket]", "1", 
          "\[RightDoubleBracket]"}]}], ")"}], "/.", 
       RowBox[{
       "sol\[Epsilon]P", "\[LeftDoubleBracket]", "2", 
        "\[RightDoubleBracket]"}]}]}], "}"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.728609759454297*^9, 3.7286098516644*^9}, {
  3.72861081935697*^9, 3.728610872123004*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJwt2Hk0ldv7APDjHPOZzcMZ5AhRSKZr6H1ShorScGWsE6VuuiU0UCFjGpWh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      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJwt2Hk01N/7APBh7EsaOynL2CJSlhR6LpXlg1IiW30sRdGnpFJUiKJSUlmy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      "]]}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{-10, 10}, {0., 8.079219747636621}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7286097215350103`*^9, 3.728609818071039*^9}, 
   3.7286098539420547`*^9, 3.728609906785283*^9, 3.7286108742530746`*^9}]
}, Open  ]],

Cell["Actual metric", "Text",
 CellChangeTimes->{{3.685636920651615*^9, 3.685636924754331*^9}, 
   3.685743188447905*^9, {3.685788101858406*^9, 3.685788309025259*^9}, {
   3.685788342130999*^9, 3.685788382557002*^9}, {3.685790344998458*^9, 
   3.685790363015284*^9}, {3.685796293385602*^9, 3.685796339433856*^9}, {
   3.704376151463888*^9, 3.704376160192037*^9}, 3.708014797494067*^9, 
   3.7086130431185513`*^9, {3.709550289007244*^9, 3.709550289351261*^9}, {
   3.709550491336244*^9, 3.7095504946720037`*^9}, {3.710774044888927*^9, 
   3.710774048774069*^9}, {3.7125820738409433`*^9, 3.7125820748168793`*^9}, {
   3.728606396955288*^9, 3.7286064107945642`*^9}, {3.7286105840689373`*^9, 
   3.728610586271052*^9}, {3.728610714331943*^9, 3.7286107559237328`*^9}, {
   3.728610792802958*^9, 3.728610816316571*^9}, {3.728610909629558*^9, 
   3.728610912371828*^9}},
 FontColor->RGBColor[1, 1, 0],
 Background->GrayLevel[0.5]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Evaluate", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{"a11", "[", "x", "]"}], "/.", 
           RowBox[{
           "sola11", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
           "]"}], "/.", 
         RowBox[{
         "sol\[Epsilon]A", "\[LeftDoubleBracket]", "1", 
          "\[RightDoubleBracket]"}]}], "]"}], "/.", 
       RowBox[{
       "sol\[Epsilon]P", "\[LeftDoubleBracket]", "2", 
        "\[RightDoubleBracket]"}]}], "]"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0.8", ",", "1.2"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.728609980111*^9, 3.728609989621397*^9}, {
  3.728610051381181*^9, 3.728610053675042*^9}, {3.728610916443046*^9, 
  3.728610981709249*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJwt2Hk0Fe0fAPBrv/YlWyrbFUWFsoX6PloJkUQpe5ZSCr1ZkuwSWd4sFUpC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      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQXfvc99P//8oHGMDgg32F21LvhtkIfsnSP0sYzBH8
fIc0Y8lYJTh/I3tB3qKJinB+ZffZVM1TCnB+143ThRMey8P5Gz7ZFK73l4Pz
7x1T1vg3UwbOlxTZFO7xRgrOf7Sz4UFxtCScv1nyqML5FeJwvtAlz13cwmJw
fi1z2RnnVhE4/8M78WmrrwrB+R+Nfu344iQI539NXKJ2W4YfzlcIWHzm8GFu
OD/9vZJq/hIOOH8fU9+bSkdWON/oeGWauwQTnJ/9f+G8F2F/98P4i0LeBRnM
/QbnC/HY5PwN+wDnO4cfPCYk/BjO98k2/XO15iSc/zFlNa9B8Al7GJ/H1vSU
//THcL5pXl1yiuQHOP9IKDdL0rtvcL5y5K+DhYv/wvmqf4t56z4xOsD4KyL/
n3ocxgrn87NyXWtr5IDz4/YdfW80hxvOn8s8bVb9Lz44/8HpopMt/IJw/qvb
KnyzDgvB+WmTp/08GyUC51+7mJDD9koUzrcL26rOP1sczhdvOtlppi8J57/8
nG6i91QKzl/3Ji5Na7IMnP+0R9TeVUUOzhcpDkswuC4P50c3aIvM3aYA5y/j
umG9pFYRzn+7/WT75FAlOP+NhbS6kLwynG8yYQtPZz+CD80vcD4AyNsB+A==

      "]]}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.8},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{-9.999999591836735, 9.999999591836735}, {0.8, 1.2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.728609990156077*^9, 3.728609991572435*^9}, 
   3.72861006251383*^9, {3.728610930286244*^9, 3.728610994404986*^9}}]
}, Open  ]]
},
WindowSize->{836, 607},
WindowMargins->{{36, Automatic}, {Automatic, 13}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"10.4 for Mac OS X x86 (32-bit, 64-bit Kernel) (April 11, \
2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 94, 1, 28, "Input"],
Cell[655, 23, 97, 1, 28, "Input"],
Cell[755, 26, 123, 3, 28, "Input"],
Cell[881, 31, 262, 5, 58, "Text"],
Cell[1146, 38, 520, 10, 84, "Text"],
Cell[1669, 50, 705, 14, 47, "Input"],
Cell[2377, 66, 436, 9, 46, "Text"],
Cell[2816, 77, 923, 27, 112, "Input"],
Cell[3742, 106, 954, 16, 84, "Text"],
Cell[4699, 124, 335, 6, 46, "Text"],
Cell[5037, 132, 525, 12, 63, "Input"],
Cell[5565, 146, 607, 11, 65, "Text"],
Cell[6175, 159, 240, 6, 49, "Input"],
Cell[6418, 167, 2715, 75, 231, "Input"],
Cell[9136, 244, 906, 15, 65, "Text"],
Cell[CellGroupData[{
Cell[10067, 263, 2838, 73, 278, "Input"],
Cell[12908, 338, 1946, 54, 75, "Output"]
}, Open  ]],
Cell[14869, 395, 853, 14, 65, "Text"],
Cell[CellGroupData[{
Cell[15747, 413, 2742, 71, 278, "Input"],
Cell[18492, 486, 845, 24, 53, "Output"]
}, Open  ]],
Cell[19352, 513, 255, 5, 28, "Input"],
Cell[19610, 520, 720, 11, 46, "Text"],
Cell[20333, 533, 3512, 89, 160, "Input"],
Cell[23848, 624, 94, 1, 28, "Input"],
Cell[23945, 627, 89, 1, 28, "Input"],
Cell[24037, 630, 92, 1, 28, "Input"],
Cell[24132, 633, 830, 16, 67, "Text"],
Cell[24965, 651, 2140, 41, 94, "Input"],
Cell[27108, 694, 1434, 35, 94, "Input"],
Cell[28545, 731, 488, 8, 46, "Text"],
Cell[29036, 741, 246, 8, 28, "Input"],
Cell[29285, 751, 580, 10, 46, "Text"],
Cell[29868, 763, 2667, 57, 122, "Input"],
Cell[32538, 822, 713, 12, 65, "Text"],
Cell[33254, 836, 1081, 29, 132, "Input"],
Cell[CellGroupData[{
Cell[34360, 869, 98, 1, 28, "Input"],
Cell[34461, 872, 793, 14, 46, "Output"]
}, Open  ]],
Cell[35269, 889, 320, 10, 62, "Input"],
Cell[35592, 901, 195, 3, 97, "Input"],
Cell[35790, 906, 825, 22, 46, "Input"],
Cell[36618, 930, 800, 22, 46, "Input"],
Cell[37421, 954, 824, 22, 46, "Input"],
Cell[38248, 978, 821, 22, 46, "Input"],
Cell[39072, 1002, 819, 22, 46, "Input"],
Cell[39894, 1026, 828, 22, 46, "Input"],
Cell[40725, 1050, 820, 22, 46, "Input"],
Cell[41548, 1074, 278, 7, 28, "Input"],
Cell[41829, 1083, 120, 2, 28, "Input"],
Cell[41952, 1087, 551, 11, 28, "Input"],
Cell[42506, 1100, 327, 8, 28, "Input"],
Cell[42836, 1110, 687, 12, 46, "Text"],
Cell[43526, 1124, 1638, 42, 77, "Input"],
Cell[CellGroupData[{
Cell[45189, 1170, 2298, 60, 116, "Input"],
Cell[47490, 1232, 13843, 229, 489, "Output"]
}, Open  ]],
Cell[61348, 1464, 220, 3, 114, "Input"],
Cell[61571, 1469, 98, 1, 28, "Input"],
Cell[61672, 1472, 123, 3, 28, "Input"],
Cell[61798, 1477, 352, 7, 89, "Text"],
Cell[62153, 1486, 393, 9, 65, "Text"],
Cell[62549, 1497, 705, 14, 47, "Input"],
Cell[63257, 1513, 415, 9, 46, "Text"],
Cell[63675, 1524, 923, 27, 112, "Input"],
Cell[64601, 1553, 907, 16, 84, "Text"],
Cell[65511, 1571, 335, 6, 46, "Text"],
Cell[65849, 1579, 525, 12, 63, "Input"],
Cell[66377, 1593, 492, 9, 46, "Text"],
Cell[66872, 1604, 240, 6, 49, "Input"],
Cell[67115, 1612, 2715, 75, 231, "Input"],
Cell[69833, 1689, 749, 13, 65, "Text"],
Cell[CellGroupData[{
Cell[70607, 1706, 2650, 69, 278, "Input"],
Cell[73260, 1777, 1999, 55, 75, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75296, 1837, 2603, 68, 278, "Input"],
Cell[77902, 1907, 889, 25, 53, "Output"]
}, Open  ]],
Cell[78806, 1935, 255, 5, 28, "Input"],
Cell[79064, 1942, 3344, 87, 160, "Input"],
Cell[82411, 2031, 94, 1, 28, "Input"],
Cell[82508, 2034, 89, 1, 28, "Input"],
Cell[82600, 2037, 92, 1, 28, "Input"],
Cell[82695, 2040, 651, 14, 48, "Text"],
Cell[83349, 2056, 1482, 36, 94, "Input"],
Cell[84834, 2094, 488, 8, 46, "Text"],
Cell[85325, 2104, 312, 9, 28, "Input"],
Cell[85640, 2115, 2645, 57, 122, "Input"],
Cell[88288, 2174, 713, 12, 65, "Text"],
Cell[89004, 2188, 879, 26, 132, "Input"],
Cell[89886, 2216, 320, 10, 62, "Input"],
Cell[90209, 2228, 729, 21, 46, "Input"],
Cell[90941, 2251, 699, 20, 46, "Input"],
Cell[91643, 2273, 724, 21, 46, "Input"],
Cell[92370, 2296, 725, 21, 46, "Input"],
Cell[93098, 2319, 721, 21, 46, "Input"],
Cell[93822, 2342, 723, 21, 46, "Input"],
Cell[94548, 2365, 722, 21, 46, "Input"],
Cell[95273, 2388, 278, 7, 28, "Input"],
Cell[95554, 2397, 540, 10, 28, "Input"],
Cell[96097, 2409, 226, 6, 28, "Input"],
Cell[96326, 2417, 120, 2, 28, "Input"],
Cell[96449, 2421, 195, 3, 97, "Input"],
Cell[CellGroupData[{
Cell[96669, 2428, 2584, 66, 116, "Input"],
Cell[99256, 2496, 79287, 1333, 333, 15109, 279, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[178580, 3834, 2836, 71, 116, "Input"],
Cell[181419, 3907, 6878, 138, 472, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[188334, 4050, 4066, 111, 260, "Input"],
Cell[192403, 4163, 26077, 603, 477, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[218517, 4771, 4629, 119, 258, "Input"],
Cell[223149, 4892, 29617, 695, 450, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[252803, 5592, 3755, 98, 233, "Input"],
Cell[256561, 5692, 7516, 145, 347, "Output"]
}, Open  ]],
Cell[264092, 5840, 68, 1, 28, "Input"],
Cell[CellGroupData[{
Cell[264185, 5845, 4466, 116, 220, "Input"],
Cell[268654, 5963, 29988, 700, 339, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[298679, 6668, 144, 3, 28, "Input"],
Cell[298826, 6673, 25137, 660, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[324000, 7338, 7374, 184, 424, "Input"],
Cell[331377, 7524, 40757, 883, 324, "Output"]
}, Open  ]],
Cell[372149, 8410, 195, 3, 97, "Input"],
Cell[372347, 8415, 95, 1, 28, "Input"],
Cell[372445, 8418, 123, 3, 28, "Input"],
Cell[372571, 8423, 290, 6, 89, "Text"],
Cell[372864, 8431, 393, 9, 65, "Text"],
Cell[373260, 8442, 705, 14, 47, "Input"],
Cell[373968, 8458, 415, 9, 46, "Text"],
Cell[374386, 8469, 857, 25, 115, "Input"],
Cell[375246, 8496, 857, 15, 84, "Text"],
Cell[376106, 8513, 335, 6, 46, "Text"],
Cell[376444, 8521, 525, 12, 63, "Input"],
Cell[376972, 8535, 492, 9, 46, "Text"],
Cell[377467, 8546, 1989, 50, 80, "Input"],
Cell[379459, 8598, 2831, 76, 139, "Input"],
Cell[382293, 8676, 540, 10, 46, "Text"],
Cell[382836, 8688, 206, 4, 28, "Input"],
Cell[383045, 8694, 3134, 83, 160, "Input"],
Cell[386182, 8779, 94, 1, 28, "Input"],
Cell[386279, 8782, 89, 1, 28, "Input"],
Cell[386371, 8785, 92, 1, 28, "Input"],
Cell[386466, 8788, 1561, 37, 94, "Input"],
Cell[388030, 8827, 1274, 33, 94, "Input"],
Cell[389307, 8862, 488, 8, 46, "Text"],
Cell[389798, 8872, 502, 13, 28, "Input"],
Cell[390303, 8887, 312, 9, 28, "Input"],
Cell[390618, 8898, 2894, 61, 150, "Input"],
Cell[393515, 8961, 523, 12, 28, "Input"],
Cell[394041, 8975, 879, 26, 132, "Input"],
Cell[394923, 9003, 320, 10, 62, "Input"],
Cell[395246, 9015, 193, 6, 28, "Input"],
Cell[395442, 9023, 1180, 31, 78, "Input"],
Cell[396625, 9056, 245, 7, 28, "Input"],
Cell[396873, 9065, 1204, 31, 78, "Input"],
Cell[398080, 9098, 243, 7, 28, "Input"],
Cell[398326, 9107, 1204, 31, 78, "Input"],
Cell[399533, 9140, 355, 9, 28, "Input"],
Cell[399891, 9151, 347, 8, 28, "Input"],
Cell[400241, 9161, 207, 5, 28, "Input"],
Cell[400451, 9168, 591, 16, 30, "Input"],
Cell[CellGroupData[{
Cell[401067, 9188, 1800, 46, 96, "Input"],
Cell[402870, 9236, 55104, 1213, 319, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[458011, 10454, 1702, 45, 96, "Input"],
Cell[459716, 10501, 126750, 2471, 316, 65891, 1472, "CachedBoxData", \
"BoxData", "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[586503, 12977, 2239, 57, 111, "Input"],
Cell[588745, 13036, 97663, 1754, 458, 34657, 720, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[686445, 14795, 6042, 148, 352, "Input"],
Cell[692490, 14945, 5151, 97, 366, "Output"]
}, Open  ]],
Cell[697656, 15045, 195, 3, 97, "Input"],
Cell[697854, 15050, 565, 10, 120, "Text"],
Cell[698422, 15062, 708, 13, 65, "Text"],
Cell[699133, 15077, 92, 1, 28, "Input"],
Cell[699228, 15080, 140865, 2314, 353, "Input"],
Cell[840096, 17396, 638, 11, 46, "Text"],
Cell[840737, 17409, 98, 1, 28, "Input"],
Cell[840838, 17412, 123, 3, 28, "Input"],
Cell[840964, 17417, 405, 7, 46, "Text"],
Cell[841372, 17426, 920, 19, 47, "Input"],
Cell[842295, 17447, 620, 14, 52, "Text"],
Cell[842918, 17463, 525, 8, 46, "Text"],
Cell[843446, 17473, 1134, 22, 47, "Input"],
Cell[844583, 17497, 408, 7, 46, "Text"],
Cell[844994, 17506, 732, 20, 66, "Input"],
Cell[845729, 17528, 537, 10, 65, "Text"],
Cell[846269, 17540, 923, 27, 112, "Input"],
Cell[847195, 17569, 335, 6, 46, "Text"],
Cell[847533, 17577, 525, 12, 63, "Input"],
Cell[848061, 17591, 567, 10, 46, "Text"],
Cell[848631, 17603, 240, 6, 49, "Input"],
Cell[848874, 17611, 2715, 75, 231, "Input"],
Cell[851592, 17688, 1164, 18, 65, "Text"],
Cell[852759, 17708, 2745, 71, 283, "Input"],
Cell[855507, 17781, 2670, 69, 254, "Input"],
Cell[858180, 17852, 789, 12, 46, "Text"],
Cell[858972, 17866, 575, 16, 31, "Input"],
Cell[859550, 17884, 612, 17, 28, "Input"],
Cell[860165, 17903, 882, 23, 28, "Input"],
Cell[861050, 17928, 860, 12, 46, "Text"],
Cell[861913, 17942, 416, 11, 28, "Input"],
Cell[862332, 17955, 895, 13, 46, "Text"],
Cell[CellGroupData[{
Cell[863252, 17972, 650, 20, 40, "Input"],
Cell[863905, 17994, 12099, 211, 245, "Output"]
}, Open  ]],
Cell[876019, 18208, 890, 13, 46, "Text"],
Cell[CellGroupData[{
Cell[876934, 18225, 1001, 29, 78, "Input"],
Cell[877938, 18256, 12870, 224, 242, "Output"]
}, Open  ]],
Cell[890823, 18483, 923, 14, 46, "Text"],
Cell[CellGroupData[{
Cell[891771, 18501, 1038, 29, 46, "Input"],
Cell[892812, 18532, 7316, 132, 259, "Output"]
}, Open  ]]
}
]
*)


